Topological gravity for arbitrary Dyson index

We use the well established duality of topological gravity to a double scaled matrix model with the Airy spectral curve to define what we refer to as topological gravity with arbitrary Dyson index $\upbeta$ ($\upbeta$ topological gravity). On the matrix model side this is an interpolation in the Dyson index between the Wigner-Dyson universality classes, on the gravity side it can be thought of as interpolating between orientable and unorientable manifolds in the gravitational path integral, opening up the possibility to study moduli space volumes of manifolds ``in between''. Using the perturbative loop equations we study correlation functions of this theory and prove several structural properties, having clear implications for the generalised moduli space volumes. Additionally we give a geometric interpretation of these properties using the generalisation to arbitrary Dyson index of the recently found Mirzakhani-like recursion for unorientable surfaces. Using these properties, we investigate whether $\upbeta$-topological gravity is quantum chaotic in the sense of the Bohigas-Giannoni-Schmit conjecture. Along the way we answer this question for the symplectic Wigner-Dyson class, not studied in the literature yet, and establish strong evidence for quantum chaos for this version of the theory, and thus for all bosonic varieties of topological gravity. We further argue for quantum chaoticity in the general $\upbeta$ case, based on novel constraints we find to be obeyed by genuinely non-Wigner-Dyson parts of the moduli space volumes. As for the general $\upbeta$ case the universal behaviour expected from a chaotic system is not known fully analytically we give a novel way to approach it, starting with the result of $\upbeta$ topological gravity and compare the results to a numerical evaluation of the universal result.

==> anc/resolvents.txt <==
R[upbeta_,0,z1_]:=z1/2
R[upbeta_,0,z1_,z2_]:=1/(2*upbeta*z1*z2*(z1 + z2)^2)
R[upbeta_,0,z1_,z2_,z3_]:=-1/(2*upbeta^2*z1^3*z2^3*z3^3)
R[upbeta_,1/2,z1_]:=(-2 + upbeta)/(4*upbeta*z1^2)
R[upbeta_,0,z1_,z2_,z3_,z4_]:=(3*(z2^2*z3^2*z4^2 + z1^2*(z3^2*z4^2 + z2^2*(z3^2 + z4^2))))/(2*upbeta^3*z1^5*z2^5*z3^5*z4^5)
R[upbeta_,1,z1_]:=(-20 + (18 - 5*upbeta)*upbeta)/(16*upbeta^2*z1^5)
R[upbeta_,1/2,z1_,z2_]:=-((-2 + upbeta)*(z1^4 + 3*z1^3*z2 + 3*z1^2*z2^2 +3*z1*z2^3 + z2^4))/(2*upbeta^2*z1^4*z2^4*(z1 + z2)^3)
R[upbeta_,3/2,z1_]:=((-2 + upbeta)*(60 + upbeta*(-43 + 15*upbeta)))/(16*upbeta^3*z1^8)
R[upbeta_,1,z1_,z2_]:=(5*(20 + upbeta*(-18 + 5*upbeta))*z1^8 +20*(20 + upbeta*(-18 + 5*upbeta))*z1^7*z2 +33*(20 + upbeta*(-18 + 5*upbeta))*z1^6*z2^2 +16*(44 + upbeta*(-40 + 11*upbeta))*z1^5*z2^3 +8*(92 + upbeta*(-85 + 23*upbeta))*z1^4*z2^4 +16*(44 + upbeta*(-40 + 11*upbeta))*z1^3*z2^5 +33*(20 + upbeta*(-18 + 5*upbeta))*z1^2*z2^6 +20*(20 + upbeta*(-18 + 5*upbeta))*z1*z2^7 +5*(20 + upbeta*(-18 + 5*upbeta))*z2^8)/(16*upbeta^3*z1^7*z2^7*(z1 + z2)^4)
R[upbeta_,2,z1_]:=(-5*(3536 + upbeta*(-5184 + upbeta*(3500 + upbeta*(-1296 +221*upbeta)))))/(256*upbeta^4*z1^11)
R[upbeta_,1/2,z1_,z2_,z3_]:=((-2 + upbeta)*(4*z2^6*z3^6*(z2 + z3)^3 +12*z1*z2^5*z3^5*(z2 + z3)^4 + 15*z1^3*z2^3*z3^3*(z2 + z3)^6 +3*z1^2*z2^4*z3^4*(z2 + z3)^3*(5*z2^2 + 12*z2*z3 + 5*z3^2) +z1^9*(2*z2^2 + 3*z2*z3 + 2*z3^2)*(2*z2^4 + 3*z2^3*z3 + z2^2*z3^2 +3*z2*z3^3 + 2*z3^4) + 3*z1^8*(z2 + z3)*(2*z2^2 + 3*z2*z3 + 2*z3^2)*(2*z2^4 + 3*z2^3*z3 + z2^2*z3^2 + 3*z2*z3^3 + 2*z3^4) +3*z1^4*z2^2*z3^2*(z2 + z3)^3*(5*z2^4 + 15*z2^3*z3 + 18*z2^2*z3^2 +15*z2*z3^3 + 5*z3^4) + 3*z1^7*(z2 + z3)^2*(4*z2^6 + 16*z2^5*z3 +20*z2^4*z3^2 + 19*z2^3*z3^3 + 20*z2^2*z3^4 + 16*z2*z3^5 + 4*z3^6) +z1^6*(z2 + z3)*(4*z2^8 + 44*z2^7*z3 + 124*z2^6*z3^2 + 176*z2^5*z3^3 +181*z2^4*z3^4 + 176*z2^3*z3^5 + 124*z2^2*z3^6 + 44*z2*z3^7 +4*z3^8) + z1^5*z2*z3*(12*z2^8 + 81*z2^7*z3 + 225*z2^6*z3^2 +357*z2^5*z3^3 + 401*z2^4*z3^4 + 357*z2^3*z3^5 + 225*z2^2*z3^6 +81*z2*z3^7 + 12*z3^8)))/(2*upbeta^3*z1^6*z2^6*(z1 + z2)^3*z3^6*(z1 + z3)^3*(z2 + z3)^3)
R[upbeta_,5/2,z1_]:=((-2 + upbeta)*(27120 +upbeta*(-31532 + upbeta*(20840 + upbeta*(-7883 + 1695*upbeta)))))/(64*upbeta^5*z1^14)
R[upbeta_,3/2,z1_,z2_]:=((-2 + upbeta)*(-8*(60 + upbeta*(-43 + 15*upbeta))*z1^12 -40*(60 + upbeta*(-43 + 15*upbeta))*z1^11*z2 -86*(60 + upbeta*(-43 + 15*upbeta))*z1^10*z2^2 -10*(680 + upbeta*(-491 + 170*upbeta))*z1^9*z2^3 -10*(724 + upbeta*(-534 + 181*upbeta))*z1^8*z2^4 +(-7460 + (5586 - 1865*upbeta)*upbeta)*z1^7*z2^5 -6*(1244 + upbeta*(-930 + 311*upbeta))*z1^6*z2^6 +(-7460 + (5586 - 1865*upbeta)*upbeta)*z1^5*z2^7 -10*(724 + upbeta*(-534 + 181*upbeta))*z1^4*z2^8 -10*(680 + upbeta*(-491 + 170*upbeta))*z1^3*z2^9 -86*(60 + upbeta*(-43 + 15*upbeta))*z1^2*z2^10 -40*(60 + upbeta*(-43 + 15*upbeta))*z1*z2^11 -8*(60 + upbeta*(-43 + 15*upbeta))*z2^12))/(16*upbeta^4*z1^10*z2^10*(z1 + z2)^5)
R[upbeta_,1,z1_,z2_,z3_]:=-(35*(20 + upbeta*(-18 + 5*upbeta))*z2^10*z3^10*(z2 + z3)^4 +140*(20 + upbeta*(-18 + 5*upbeta))*z1*z2^9*z3^9*(z2 + z3)^5 +80*(20 + upbeta*(-18 + 5*upbeta))*z1^2*z2^8*z3^8*(z2 + z3)^4*(3*z2^2 + 7*z2*z3 + 3*z3^2) + 4*z1^3*z2^7*z3^7*(z2 + z3)^5*((1364 + upbeta*(-1234 + 341*upbeta))*z2^2 +(3436 + upbeta*(-3086 + 859*upbeta))*z2*z3 +(1364 + upbeta*(-1234 + 341*upbeta))*z3^2) +z1^4*z2^6*z3^6*(z2 + z3)^4*(49*(116 + upbeta*(-106 + 29*upbeta))*z2^4 + 16*(1364 + upbeta*(-1234 + 341*upbeta))*z2^3*z3 +1638*(20 + upbeta*(-18 + 5*upbeta))*z2^2*z3^2 +16*(1364 + upbeta*(-1234 + 341*upbeta))*z2*z3^3 +49*(116 + upbeta*(-106 + 29*upbeta))*z3^4) +4*z1^5*z2^5*z3^5*(z2 + z3)*(120*(12 + upbeta*(-11 + 3*upbeta))*z2^8 +(10004 + upbeta*(-9154 + 2501*upbeta))*z2^7*z3 +3*(10204 + upbeta*(-9302 + 2551*upbeta))*z2^6*z3^2 +9*(6156 + upbeta*(-5590 + 1539*upbeta))*z2^5*z3^3 +4*(16676 + upbeta*(-15117 + 4169*upbeta))*z2^4*z3^4 +9*(6156 + upbeta*(-5590 + 1539*upbeta))*z2^3*z3^5 +3*(10204 + upbeta*(-9302 + 2551*upbeta))*z2^2*z3^6 +(10004 + upbeta*(-9154 + 2501*upbeta))*z2*z3^7 +120*(12 + upbeta*(-11 + 3*upbeta))*z3^8) + z1^6*z2^4*z3^4*(z2 + z3)^2*(49*(116 + upbeta*(-106 + 29*upbeta))*z2^8 +2*(17204 + upbeta*(-15754 + 4301*upbeta))*z2^7*z3 +(90284 + upbeta*(-82678 + 22571*upbeta))*z2^6*z3^2 +4*(35180 + upbeta*(-32158 + 8795*upbeta))*z2^5*z3^3 +4*(39548 + upbeta*(-36102 + 9887*upbeta))*z2^4*z3^4 +4*(35180 + upbeta*(-32158 + 8795*upbeta))*z2^3*z3^5 +(90284 + upbeta*(-82678 + 22571*upbeta))*z2^2*z3^6 +2*(17204 + upbeta*(-15754 + 4301*upbeta))*z2*z3^7 +49*(116 + upbeta*(-106 + 29*upbeta))*z3^8) +z1^14*(35*(20 + upbeta*(-18 + 5*upbeta))*z2^10 +140*(20 + upbeta*(-18 + 5*upbeta))*z2^9*z3 +240*(20 + upbeta*(-18 + 5*upbeta))*z2^8*z3^2 +4*(1364 + upbeta*(-1234 + 341*upbeta))*z2^7*z3^3 +49*(116 + upbeta*(-106 + 29*upbeta))*z2^6*z3^4 +480*(12 + upbeta*(-11 + 3*upbeta))*z2^5*z3^5 +49*(116 + upbeta*(-106 + 29*upbeta))*z2^4*z3^6 +4*(1364 + upbeta*(-1234 + 341*upbeta))*z2^3*z3^7 +240*(20 + upbeta*(-18 + 5*upbeta))*z2^2*z3^8 +140*(20 + upbeta*(-18 + 5*upbeta))*z2*z3^9 +35*(20 + upbeta*(-18 + 5*upbeta))*z3^10) + 4*z1^13*(z2 + z3)*(35*(20 + upbeta*(-18 + 5*upbeta))*z2^10 +140*(20 + upbeta*(-18 + 5*upbeta))*z2^9*z3 +240*(20 + upbeta*(-18 + 5*upbeta))*z2^8*z3^2 +4*(1364 + upbeta*(-1234 + 341*upbeta))*z2^7*z3^3 +49*(116 + upbeta*(-106 + 29*upbeta))*z2^6*z3^4 +480*(12 + upbeta*(-11 + 3*upbeta))*z2^5*z3^5 +49*(116 + upbeta*(-106 + 29*upbeta))*z2^4*z3^6 +4*(1364 + upbeta*(-1234 + 341*upbeta))*z2^3*z3^7 +240*(20 + upbeta*(-18 + 5*upbeta))*z2^2*z3^8 +140*(20 + upbeta*(-18 + 5*upbeta))*z2*z3^9 +35*(20 + upbeta*(-18 + 5*upbeta))*z3^10) + 4*z1^7*z2^3*z3^3*(z2 + z3)*((1364 + upbeta*(-1234 + 341*upbeta))*z2^10 +4*(2444 + upbeta*(-2224 + 611*upbeta))*z2^9*z3 +6*(5140 + upbeta*(-4694 + 1285*upbeta))*z2^8*z3^2 +(58084 + upbeta*(-53210 + 14521*upbeta))*z2^7*z3^3 +(76852 + upbeta*(-70610 + 19213*upbeta))*z2^6*z3^4 +2*(41180 + upbeta*(-37886 + 10295*upbeta))*z2^5*z3^5 +(76852 + upbeta*(-70610 + 19213*upbeta))*z2^4*z3^6 +(58084 + upbeta*(-53210 + 14521*upbeta))*z2^3*z3^7 +6*(5140 + upbeta*(-4694 + 1285*upbeta))*z2^2*z3^8 +4*(2444 + upbeta*(-2224 + 611*upbeta))*z2*z3^9 +(1364 + upbeta*(-1234 + 341*upbeta))*z3^10) +4*z1^11*(z2 + z3)*(35*(20 + upbeta*(-18 + 5*upbeta))*z2^12 +315*(20 + upbeta*(-18 + 5*upbeta))*z2^11*z3 +1005*(20 + upbeta*(-18 + 5*upbeta))*z2^10*z3^2 +40*(868 + upbeta*(-782 + 217*upbeta))*z2^9*z3^3 +3*(13972 + upbeta*(-12650 + 3493*upbeta))*z2^8*z3^4 +9*(4900 + upbeta*(-4474 + 1225*upbeta))*z2^7*z3^5 +2*(22412 + upbeta*(-20554 + 5603*upbeta))*z2^6*z3^6 +9*(4900 + upbeta*(-4474 + 1225*upbeta))*z2^5*z3^7 +3*(13972 + upbeta*(-12650 + 3493*upbeta))*z2^4*z3^8 +40*(868 + upbeta*(-782 + 217*upbeta))*z2^3*z3^9 +1005*(20 + upbeta*(-18 + 5*upbeta))*z2^2*z3^10 +315*(20 + upbeta*(-18 + 5*upbeta))*z2*z3^11 +35*(20 + upbeta*(-18 + 5*upbeta))*z3^12) + 4*z1^9*z2*z3*(z2 + z3)*(35*(20 + upbeta*(-18 + 5*upbeta))*z2^12 +345*(20 + upbeta*(-18 + 5*upbeta))*z2^11*z3 +3*(8428 + upbeta*(-7598 + 2107*upbeta))*z2^10*z3^2 +2*(25676 + upbeta*(-23218 + 6419*upbeta))*z2^9*z3^3 +(70756 + upbeta*(-64342 + 17689*upbeta))*z2^8*z3^4 +(78700 + upbeta*(-72178 + 19675*upbeta))*z2^7*z3^5 +4*(20128 + upbeta*(-18551 + 5032*upbeta))*z2^6*z3^6 +(78700 + upbeta*(-72178 + 19675*upbeta))*z2^5*z3^7 +(70756 + upbeta*(-64342 + 17689*upbeta))*z2^4*z3^8 +2*(25676 + upbeta*(-23218 + 6419*upbeta))*z2^3*z3^9 +3*(8428 + upbeta*(-7598 + 2107*upbeta))*z2^2*z3^10 +345*(20 + upbeta*(-18 + 5*upbeta))*z2*z3^11 +35*(20 + upbeta*(-18 + 5*upbeta))*z3^12) +2*z1^12*(105*(20 + upbeta*(-18 + 5*upbeta))*z2^12 +700*(20 + upbeta*(-18 + 5*upbeta))*z2^11*z3 +1960*(20 + upbeta*(-18 + 5*upbeta))*z2^10*z3^2 +12*(5364 + upbeta*(-4834 + 1341*upbeta))*z2^9*z3^3 +2*(38540 + upbeta*(-34906 + 9635*upbeta))*z2^8*z3^4 +4*(20308 + upbeta*(-18530 + 5077*upbeta))*z2^7*z3^5 +6*(13732 + upbeta*(-12574 + 3433*upbeta))*z2^6*z3^6 +4*(20308 + upbeta*(-18530 + 5077*upbeta))*z2^5*z3^7 +2*(38540 + upbeta*(-34906 + 9635*upbeta))*z2^4*z3^8 +12*(5364 + upbeta*(-4834 + 1341*upbeta))*z2^3*z3^9 +1960*(20 + upbeta*(-18 + 5*upbeta))*z2^2*z3^10 +700*(20 + upbeta*(-18 + 5*upbeta))*z2*z3^11 +105*(20 + upbeta*(-18 + 5*upbeta))*z3^12) +z1^8*z2^2*z3^2*(240*(20 + upbeta*(-18 + 5*upbeta))*z2^12 +16*(2564 + upbeta*(-2314 + 641*upbeta))*z2^11*z3 +4*(38540 + upbeta*(-34906 + 9635*upbeta))*z2^10*z3^2 +96*(3584 + upbeta*(-3259 + 896*upbeta))*z2^9*z3^3 +(529916 + upbeta*(-484350 + 132479*upbeta))*z2^8*z3^4 +4*(159212 + upbeta*(-146382 + 39803*upbeta))*z2^7*z3^5 +18*(37012 + upbeta*(-34130 + 9253*upbeta))*z2^6*z3^6 +4*(159212 + upbeta*(-146382 + 39803*upbeta))*z2^5*z3^7 +(529916 + upbeta*(-484350 + 132479*upbeta))*z2^4*z3^8 +96*(3584 + upbeta*(-3259 + 896*upbeta))*z2^3*z3^9 +4*(38540 + upbeta*(-34906 + 9635*upbeta))*z2^2*z3^10 +16*(2564 + upbeta*(-2314 + 641*upbeta))*z2*z3^11 +240*(20 + upbeta*(-18 + 5*upbeta))*z3^12) +z1^10*(35*(20 + upbeta*(-18 + 5*upbeta))*z2^14 +700*(20 + upbeta*(-18 + 5*upbeta))*z2^13*z3 +3920*(20 + upbeta*(-18 + 5*upbeta))*z2^12*z3^2 +20*(10964 + upbeta*(-9874 + 2741*upbeta))*z2^11*z3^3 +2*(191260 + upbeta*(-172622 + 47815*upbeta))*z2^10*z3^4 +4*(122108 + upbeta*(-110778 + 30527*upbeta))*z2^9*z3^5 +(529916 + upbeta*(-484350 + 132479*upbeta))*z2^8*z3^6 +8*(67468 + upbeta*(-61910 + 16867*upbeta))*z2^7*z3^7 +(529916 + upbeta*(-484350 + 132479*upbeta))*z2^6*z3^8 +4*(122108 + upbeta*(-110778 + 30527*upbeta))*z2^5*z3^9 +2*(191260 + upbeta*(-172622 + 47815*upbeta))*z2^4*z3^10 +20*(10964 + upbeta*(-9874 + 2741*upbeta))*z2^3*z3^11 +3920*(20 + upbeta*(-18 + 5*upbeta))*z2^2*z3^12 +700*(20 + upbeta*(-18 + 5*upbeta))*z2*z3^13 +35*(20 + upbeta*(-18 + 5*upbeta))*z3^14))/(16*upbeta^4*z1^9*z2^9*(z1 + z2)^4*z3^9*(z1 + z3)^4*(z2 + z3)^4)
R[upbeta_,3,z1_]:=(-5*(5300800 + upbeta*(-9641376 +upbeta*(8850784 + upbeta*(-5315256 + upbeta*(2212696 +upbeta*(-602586 + 82825*upbeta)))))))/(2048*upbeta^6*z1^17)
R[upbeta_,2,z1_,z2_]:=((55*(3536 + upbeta*(-5184 + upbeta*(3500 + upbeta*(-1296 +221*upbeta))))*z1^10)/z2^13 +(45*(3536 + upbeta*(-5184 + upbeta*(3500 + upbeta*(-1296 +221*upbeta))))*z1^8)/z2^11 +(256*(-2 + upbeta)^2*(60 + upbeta*(-43 + 15*upbeta))*z1^7)/z2^10 +(35*(3536 + upbeta*(-4864 + upbeta*(3212 + upbeta*(-1216 +221*upbeta))))*z1^6)/z2^9 +(288*(-2 + upbeta)^2*(60 + upbeta*(-43 + 15*upbeta))*z1^5)/z2^8 +(35*(3920 + upbeta*(-5792 + upbeta*(3948 + upbeta*(-1448 +245*upbeta))))*z1^4)/z2^7 +(55*(848 + upbeta*(-736 + upbeta*(396 + upbeta*(-184 + 53*upbeta)))))/z2^3 - (96*(-2 + upbeta)^2*(980 + upbeta*(-711 + 245*upbeta)))/(z1 + z2)^3 + (728*(-2 + upbeta)^2*(180 + upbeta*(-127 + 45*upbeta)))/(z2*(z1 + z2)^2) + 192*(-2 + upbeta)^2*z1^3*((4*(20 + upbeta*(-9 + 5*upbeta)))/z2^6 -(5*(4 + (-3 + upbeta)*upbeta))/(z1 + z2)^6) +3*z1^2*((3*(11920 + upbeta*(-18144 + upbeta*(12604 + upbeta*(-4536 + 745*upbeta)))))/z2^5 -(1600*(-2 + upbeta)^2*(4 + (-3 + upbeta)*upbeta))/(z1 + z2)^5) +16*(-2 + upbeta)^2*z1*((160*(12 + upbeta*(-7 + 3*upbeta)))/z2^4 +(-3180 + 3*(787 - 265*upbeta)*upbeta)/(z1 + z2)^4))/(256*upbeta^5*z1^13)
R[upbeta_,1/2,z1_,z2_,z3_,z4_]:=-((-2 + upbeta)*(24*z2^8*z3^8*(z2 + z3)^3*z4^8*(z2 + z4)^3*(z3 + z4)^3 + 72*z1*z2^7*z3^7*(z2 + z3)^3*z4^7*(z2 + z4)^3*(z3 + z4)^3*(z3*z4 + z2*(z3 + z4)) + 24*z1^2*z2^6*z3^6*(z2 + z3)^3*z4^6*(z2 + z4)^3*(z3 + z4)^3*(4*z3^2*z4^2 + 9*z2*z3*z4*(z3 + z4) +z2^2*(4*z3^2 + 9*z3*z4 + 4*z4^2)) + 6*z1^3*z2^5*z3^5*(z2 + z3)^3*z4^5*(z2 + z4)^3*(z3 + z4)^3*(17*z3^3*z4^3 + 48*z2*z3^2*z4^2*(z3 + z4) + 12*z2^2*z3*z4*(4*z3^2 + 9*z3*z4 + 4*z4^2) +z2^3*(z3 + z4)*(17*z3^2 + 31*z3*z4 + 17*z4^2)) +3*z1^4*z2^4*z3^4*(z2 + z3)^3*z4^4*(z2 + z4)^3*(z3 + z4)^3*(35*z3^4*z4^4 + 102*z2*z3^3*z4^3*(z3 + z4) + 18*z2^2*z3^2*z4^2*(7*z3^2 + 16*z3*z4 + 7*z4^2) + 6*z2^3*z3*z4*(z3 + z4)*(17*z3^2 + 31*z3*z4 + 17*z4^2) + z2^4*(35*z3^4 + 102*z3^3*z4 +126*z3^2*z4^2 + 102*z3*z4^3 + 35*z4^4)) +z1^14*(24*z3^8*z4^8*(z3 + z4)^3 + 72*z2*z3^7*z4^7*(z3 + z4)^4 +24*z2^2*z3^6*z4^6*(z3 + z4)^3*(4*z3^2 + 9*z3*z4 + 4*z4^2) +6*z2^3*z3^5*z4^5*(z3 + z4)^4*(17*z3^2 + 31*z3*z4 + 17*z4^2) +3*z2^4*z3^4*z4^4*(z3 + z4)^3*(35*z3^4 + 102*z3^3*z4 +126*z3^2*z4^2 + 102*z3*z4^3 + 35*z4^4) +3*z2^11*(8*z3^8 + 24*z3^7*z4 + 32*z3^6*z4^2 + 34*z3^5*z4^3 +35*z3^4*z4^4 + 34*z3^3*z4^5 + 32*z3^2*z4^6 + 24*z3*z4^7 +8*z4^8) + 9*z2^10*(z3 + z4)*(8*z3^8 + 24*z3^7*z4 +32*z3^6*z4^2 + 34*z3^5*z4^3 + 35*z3^4*z4^4 + 34*z3^3*z4^5 +32*z3^2*z4^6 + 24*z3*z4^7 + 8*z4^8) + 3*z2^8*(z3 + z4)^3*(8*z3^8 + 72*z3^7*z4 + 104*z3^6*z4^2 + 108*z3^5*z4^3 +113*z3^4*z4^4 + 108*z3^3*z4^5 + 104*z3^2*z4^6 + 72*z3*z4^7 +8*z4^8) + 3*z2^6*z3^2*z4^2*(z3 + z4)*(32*z3^8 + 166*z3^7*z4 +371*z3^6*z4^2 + 504*z3^5*z4^3 + 533*z3^4*z4^4 + 504*z3^3*z4^5 +371*z3^2*z4^6 + 166*z3*z4^7 + 32*z4^8) + z2^5*z3^3*z4^3*(102*z3^8 + 621*z3^7*z4 + 1647*z3^6*z4^2 + 2625*z3^5*z4^3 +2993*z3^4*z4^4 + 2625*z3^3*z4^5 + 1647*z3^2*z4^6 + 621*z3*z4^7 +102*z4^8) + 3*z2^9*(24*z3^10 + 144*z3^9*z4 + 344*z3^8*z4^2 +486*z3^7*z4^3 + 537*z3^6*z4^4 + 549*z3^5*z4^5 + 537*z3^4*z4^6 +486*z3^3*z4^7 + 344*z3^2*z4^8 + 144*z3*z4^9 + 24*z4^10) +z2^7*z3*z4*(72*z3^10 + 504*z3^9*z4 + 1458*z3^8*z4^2 +2463*z3^7*z4^3 + 2993*z3^6*z4^4 + 3111*z3^5*z4^5 +2993*z3^4*z4^6 + 2463*z3^3*z4^7 + 1458*z3^2*z4^8 + 504*z3*z4^9 +72*z4^10)) + z1^5*z2^3*z3^3*z4^3*(102*z3^8*z4^8*(z3 + z4)^3 +621*z2*z3^7*z4^7*(z3 + z4)^4 + 27*z2^2*z3^6*z4^6*(z3 + z4)^3*(61*z3^2 + 138*z3*z4 + 61*z4^2) + 3*z2^3*z3^5*z4^5*(z3 + z4)^4*(875*z3^2 + 2383*z3*z4 + 875*z4^2) + z2^4*z3^4*z4^4*(z3 + z4)^3*(2993*z3^4 + 15264*z3^3*z4 + 25164*z3^2*z4^2 + 15264*z3*z4^3 +2993*z4^4) + z2^11*(102*z3^8 + 621*z3^7*z4 + 1647*z3^6*z4^2 +2625*z3^5*z4^3 + 2993*z3^4*z4^4 + 2625*z3^3*z4^5 +1647*z3^2*z4^6 + 621*z3*z4^7 + 102*z4^8) + 3*z2^10*(z3 + z4)*(102*z3^8 + 726*z3^7*z4 + 2163*z3^6*z4^2 + 3720*z3^5*z4^3 +4361*z3^4*z4^4 + 3720*z3^3*z4^5 + 2163*z3^2*z4^6 + 726*z3*z4^7 +102*z4^8) + 3*z2^6*z3^2*z4^2*(z3 + z4)*(549*z3^8 +5334*z3^7*z4 + 21311*z3^6*z4^2 + 46114*z3^5*z4^3 +59175*z3^4*z4^4 + 46114*z3^3*z4^5 + 21311*z3^2*z4^6 +5334*z3*z4^7 + 549*z4^8) + z2^5*z3^3*z4^3*(2625*z3^8 +24243*z3^7*z4 + 94617*z3^6*z4^2 + 202275*z3^5*z4^3 +258551*z3^4*z4^4 + 202275*z3^3*z4^5 + 94617*z3^2*z4^6 +24243*z3*z4^7 + 2625*z4^8) + 3*z2^9*(102*z3^10 + 1242*z3^9*z4 +5922*z3^8*z4^2 + 15657*z3^7*z4^3 + 26645*z3^6*z4^4 +31539*z3^5*z4^5 + 26645*z3^4*z4^6 + 15657*z3^3*z4^7 +5922*z3^2*z4^8 + 1242*z3*z4^9 + 102*z4^10) +z2^8*(z3 + z4)*(102*z3^10 + 2382*z3^9*z4 + 15384*z3^8*z4^2 +48510*z3^7*z4^3 + 91031*z3^6*z4^4 + 111244*z3^5*z4^5 +91031*z3^4*z4^6 + 48510*z3^3*z4^7 + 15384*z3^2*z4^8 +2382*z3*z4^9 + 102*z4^10) + z2^7*z3*z4*(621*z3^10 +8667*z3^9*z4 + 46971*z3^8*z4^2 + 139541*z3^7*z4^3 +258551*z3^6*z4^4 + 315867*z3^5*z4^5 + 258551*z3^4*z4^6 +139541*z3^3*z4^7 + 46971*z3^2*z4^8 + 8667*z3*z4^9 +621*z4^10)) + 3*z1^13*(24*z3^8*z4^8*(z3 + z4)^4 +96*z2^2*z3^6*z4^6*(z3 + z4)^4*(z3^2 + 3*z3*z4 + z4^2) +24*z2*z3^7*z4^7*(z3 + z4)^3*(3*z3^2 + 7*z3*z4 + 3*z4^2) +6*z2^3*z3^5*z4^5*(z3 + z4)^3*(17*z3^4 + 81*z3^3*z4 +132*z3^2*z4^2 + 81*z3*z4^3 + 17*z4^4) + 3*z2^4*z3^4*z4^4*(z3 + z4)^4*(35*z3^4 + 136*z3^3*z4 + 188*z3^2*z4^2 +136*z3*z4^3 + 35*z4^4) + 3*z2^12*(8*z3^8 + 24*z3^7*z4 +32*z3^6*z4^2 + 34*z3^5*z4^3 + 35*z3^4*z4^4 + 34*z3^3*z4^5 +32*z3^2*z4^6 + 24*z3*z4^7 + 8*z4^8) + 12*z2^11*(z3 + z4)*(8*z3^8 + 24*z3^7*z4 + 32*z3^6*z4^2 + 34*z3^5*z4^3 +35*z3^4*z4^4 + 34*z3^3*z4^5 + 32*z3^2*z4^6 + 24*z3*z4^7 +8*z4^8) + z2^5*z3^3*z4^3*(z3 + z4)*(102*z3^8 + 726*z3^7*z4 +2163*z3^6*z4^2 + 3720*z3^5*z4^3 + 4361*z3^4*z4^4 +3720*z3^3*z4^5 + 2163*z3^2*z4^6 + 726*z3*z4^7 + 102*z4^8) +3*z2^9*(z3 + z4)*(32*z3^10 + 232*z3^9*z4 + 600*z3^8*z4^2 +874*z3^7*z4^3 + 970*z3^6*z4^4 + 991*z3^5*z4^5 + 970*z3^4*z4^6 +874*z3^3*z4^7 + 600*z3^2*z4^8 + 232*z3*z4^9 + 32*z4^10) +3*z2^10*(48*z3^10 + 264*z3^9*z4 + 608*z3^8*z4^2 + 852*z3^7*z4^3 +942*z3^6*z4^4 + 963*z3^5*z4^5 + 942*z3^4*z4^6 + 852*z3^3*z4^7 +608*z3^2*z4^8 + 264*z3*z4^9 + 48*z4^10) + z2^7*z3*z4*(z3 + z4)*(72*z3^10 + 600*z3^9*z4 + 1956*z3^8*z4^2 + 3576*z3^7*z4^3 +4505*z3^6*z4^4 + 4710*z3^5*z4^5 + 4505*z3^4*z4^6 +3576*z3^3*z4^7 + 1956*z3^2*z4^8 + 600*z3*z4^9 + 72*z4^10) +z2^6*z3^2*z4^2*(96*z3^10 + 792*z3^9*z4 + 2826*z3^8*z4^2 +5883*z3^7*z4^3 + 8361*z3^6*z4^4 + 9215*z3^5*z4^5 +8361*z3^4*z4^6 + 5883*z3^3*z4^7 + 2826*z3^2*z4^8 + 792*z3*z4^9 +96*z4^10) + z2^8*(24*z3^12 + 384*z3^11*z4 + 1824*z3^10*z4^2 +4422*z3^9*z4^3 + 6858*z3^8*z4^4 + 8081*z3^7*z4^5 +8361*z3^6*z4^6 + 8081*z3^5*z4^7 + 6858*z3^4*z4^8 +4422*z3^3*z4^9 + 1824*z3^2*z4^10 + 384*z3*z4^11 + 24*z4^12)) +3*z1^6*z2^2*z3^2*z4^2*(32*z3^9*z4^9*(z3 + z4)^3 +198*z2*z3^8*z4^8*(z3 + z4)^4 + 3*z2^2*z3^7*z4^7*(z3 + z4)^3*(179*z3^2 + 405*z3*z4 + 179*z4^2) + z2^3*z3^6*z4^6*(z3 + z4)^4*(875*z3^2 + 2383*z3*z4 + 875*z4^2) + z2^4*z3^5*z4^5*(z3 + z4)^3*(1037*z3^4 + 5250*z3^3*z4 + 8631*z3^2*z4^2 + 5250*z3*z4^3 +1037*z4^4) + z2^12*(z3 + z4)*(32*z3^8 + 166*z3^7*z4 +371*z3^6*z4^2 + 504*z3^5*z4^3 + 533*z3^4*z4^4 + 504*z3^3*z4^5 +371*z3^2*z4^6 + 166*z3*z4^7 + 32*z4^8) + z2^6*z3^3*z4^3*(z3 + z4)*(875*z3^8 + 7486*z3^7*z4 + 27614*z3^6*z4^2 +57155*z3^5*z4^3 + 72300*z3^4*z4^4 + 57155*z3^3*z4^5 +27614*z3^2*z4^6 + 7486*z3*z4^7 + 875*z4^8) +z2^5*z3^4*z4^4*(1037*z3^8 + 9215*z3^7*z4 + 35100*z3^6*z4^2 +74051*z3^5*z4^3 + 94257*z3^4*z4^4 + 74051*z3^3*z4^5 +35100*z3^2*z4^6 + 9215*z3*z4^7 + 1037*z4^8) +3*z2^10*(z3 + z4)*(32*z3^10 + 364*z3^9*z4 + 1567*z3^8*z4^2 +3652*z3^7*z4^3 + 5512*z3^6*z4^4 + 6188*z3^5*z4^5 +5512*z3^4*z4^6 + 3652*z3^3*z4^7 + 1567*z3^2*z4^8 + 364*z3*z4^9 +32*z4^10) + z2^11*(96*z3^10 + 792*z3^9*z4 + 2826*z3^8*z4^2 +5883*z3^7*z4^3 + 8361*z3^6*z4^4 + 9215*z3^5*z4^5 +8361*z3^4*z4^6 + 5883*z3^3*z4^7 + 2826*z3^2*z4^8 + 792*z3*z4^9 +96*z4^10) + z2^8*z3*z4*(z3 + z4)*(198*z3^10 + 2628*z3^9*z4 +13029*z3^8*z4^2 + 34901*z3^7*z4^3 + 59356*z3^6*z4^4 +70099*z3^5*z4^5 + 59356*z3^4*z4^6 + 34901*z3^3*z4^7 +13029*z3^2*z4^8 + 2628*z3*z4^9 + 198*z4^10) +z2^7*z3^2*z4^2*(537*z3^10 + 5883*z3^9*z4 + 27492*z3^8*z4^2 +74051*z3^7*z4^3 + 129455*z3^6*z4^4 + 155097*z3^5*z4^5 +129455*z3^4*z4^6 + 74051*z3^3*z4^7 + 27492*z3^2*z4^8 +5883*z3*z4^9 + 537*z4^10) + z2^9*(32*z3^12 + 792*z3^11*z4 +5793*z3^10*z4^2 + 21298*z3^9*z4^3 + 47930*z3^8*z4^4 +74051*z3^7*z4^5 + 84769*z3^6*z4^6 + 74051*z3^5*z4^7 +47930*z3^4*z4^8 + 21298*z3^3*z4^9 + 5793*z3^2*z4^10 +792*z3*z4^11 + 32*z4^12)) + 3*z1^12*(24*z3^8*z4^8*(z3 + z4)^3*(z3^2 + 3*z3*z4 + z4^2) + 72*z2*z3^7*z4^7*(z3 + z4)^4*(z3^2 + 4*z3*z4 + z4^2) + 8*z2^2*z3^6*z4^6*(z3 + z4)^3*(12*z3^4 + 90*z3^3*z4 + 163*z3^2*z4^2 + 90*z3*z4^3 + 12*z4^4) +6*z2^3*z3^5*z4^5*(z3 + z4)^4*(17*z3^4 + 130*z3^3*z4 +251*z3^2*z4^2 + 130*z3*z4^3 + 17*z4^4) + 3*z2^4*z3^4*z4^4*(z3 + z4)^3*(35*z3^6 + 309*z3^5*z4 + 899*z3^4*z4^2 +1254*z3^3*z4^3 + 899*z3^2*z4^4 + 309*z3*z4^5 + 35*z4^6) +3*z2^13*(8*z3^8 + 24*z3^7*z4 + 32*z3^6*z4^2 + 34*z3^5*z4^3 +35*z3^4*z4^4 + 34*z3^3*z4^5 + 32*z3^2*z4^6 + 24*z3*z4^7 +8*z4^8) + 18*z2^12*(z3 + z4)*(8*z3^8 + 24*z3^7*z4 +32*z3^6*z4^2 + 34*z3^5*z4^3 + 35*z3^4*z4^4 + 34*z3^3*z4^5 +32*z3^2*z4^6 + 24*z3*z4^7 + 8*z4^8) + 3*z2^6*z3^2*z4^2*(z3 + z4)*(32*z3^10 + 364*z3^9*z4 + 1567*z3^8*z4^2 + 3652*z3^7*z4^3 +5512*z3^6*z4^4 + 6188*z3^5*z4^5 + 5512*z3^4*z4^6 +3652*z3^3*z4^7 + 1567*z3^2*z4^8 + 364*z3*z4^9 + 32*z4^10) +z2^5*z3^3*z4^3*(102*z3^10 + 1242*z3^9*z4 + 5922*z3^8*z4^2 +15657*z3^7*z4^3 + 26645*z3^6*z4^4 + 31539*z3^5*z4^5 +26645*z3^4*z4^6 + 15657*z3^3*z4^7 + 5922*z3^2*z4^8 +1242*z3*z4^9 + 102*z4^10) + 3*z2^10*(z3 + z4)*(104*z3^10 + 664*z3^9*z4 + 1632*z3^8*z4^2 + 2332*z3^7*z4^3 +2581*z3^6*z4^4 + 2638*z3^5*z4^5 + 2581*z3^4*z4^6 +2332*z3^3*z4^7 + 1632*z3^2*z4^8 + 664*z3*z4^9 + 104*z4^10) +z2^11*(312*z3^10 + 1656*z3^9*z4 + 3752*z3^8*z4^2 +5238*z3^7*z4^3 + 5793*z3^6*z4^4 + 5922*z3^5*z4^5 +5793*z3^4*z4^6 + 5238*z3^3*z4^7 + 3752*z3^2*z4^8 +1656*z3*z4^9 + 312*z4^10) + z2^8*(z3 + z4)*(24*z3^12 +552*z3^11*z4 + 3200*z3^10*z4^2 + 8692*z3^9*z4^3 +14309*z3^8*z4^4 + 17230*z3^7*z4^5 + 17870*z3^6*z4^6 +17230*z3^5*z4^7 + 14309*z3^4*z4^8 + 8692*z3^3*z4^9 +3200*z3^2*z4^10 + 552*z3*z4^11 + 24*z4^12) +z2^7*z3*z4*(72*z3^12 + 1008*z3^11*z4 + 5238*z3^10*z4^2 +14739*z3^9*z4^3 + 26645*z3^8*z4^4 + 35100*z3^7*z4^5 +37780*z3^6*z4^6 + 35100*z3^5*z4^7 + 26645*z3^4*z4^8 +14739*z3^3*z4^9 + 5238*z3^2*z4^10 + 1008*z3*z4^11 + 72*z4^12) +z2^9*(144*z3^12 + 1656*z3^11*z4 + 6888*z3^10*z4^2 +15480*z3^9*z4^3 + 23001*z3^8*z4^4 + 26645*z3^7*z4^5 +27492*z3^6*z4^6 + 26645*z3^5*z4^7 + 23001*z3^4*z4^8 +15480*z3^3*z4^9 + 6888*z3^2*z4^10 + 1656*z3*z4^11 +144*z4^12)) + z1^7*z2*z3*z4*(72*z3^10*z4^10*(z3 + z4)^3 +504*z2*z3^9*z4^9*(z3 + z4)^4 + 54*z2^2*z3^8*z4^8*(z3 + z4)^3*(27*z3^2 + 61*z3*z4 + 27*z4^2) + 3*z2^3*z3^7*z4^7*(z3 + z4)^4*(821*z3^2 + 2248*z3*z4 + 821*z4^2) + z2^4*z3^6*z4^6*(z3 + z4)^3*(2993*z3^4 + 15264*z3^3*z4 + 25164*z3^2*z4^2 + 15264*z3*z4^3 +2993*z4^4) + 3*z2^5*z3^5*z4^5*(1037*z3^8 + 9215*z3^7*z4 +35100*z3^6*z4^2 + 74051*z3^5*z4^3 + 94257*z3^4*z4^4 +74051*z3^3*z4^5 + 35100*z3^2*z4^6 + 9215*z3*z4^7 + 1037*z4^8) +z2^6*z3^4*z4^4*(z3 + z4)*(2993*z3^8 + 24652*z3^7*z4 +88688*z3^6*z4^2 + 180996*z3^5*z4^3 + 227916*z3^4*z4^4 +180996*z3^3*z4^5 + 88688*z3^2*z4^6 + 24652*z3*z4^7 +2993*z4^8) + z2^13*(72*z3^10 + 504*z3^9*z4 + 1458*z3^8*z4^2 +2463*z3^7*z4^3 + 2993*z3^6*z4^4 + 3111*z3^5*z4^5 +2993*z3^4*z4^6 + 2463*z3^3*z4^7 + 1458*z3^2*z4^8 + 504*z3*z4^9 +72*z4^10) + 3*z2^12*(z3 + z4)*(72*z3^10 + 600*z3^9*z4 +1956*z3^8*z4^2 + 3576*z3^7*z4^3 + 4505*z3^6*z4^4 +4710*z3^5*z4^5 + 4505*z3^4*z4^6 + 3576*z3^3*z4^7 +1956*z3^2*z4^8 + 600*z3*z4^9 + 72*z4^10) + 3*z2^8*z3^2*z4^2*(z3 + z4)*(486*z3^10 + 5046*z3^9*z4 + 21599*z3^8*z4^2 +52452*z3^7*z4^3 + 83852*z3^6*z4^4 + 96860*z3^5*z4^5 +83852*z3^4*z4^6 + 52452*z3^3*z4^7 + 21599*z3^2*z4^8 +5046*z3*z4^9 + 486*z4^10) + z2^7*z3^3*z4^3*(2463*z3^10 +24243*z3^9*z4 + 105300*z3^8*z4^2 + 269684*z3^7*z4^3 +457238*z3^6*z4^4 + 542136*z3^5*z4^5 + 457238*z3^4*z4^6 +269684*z3^3*z4^7 + 105300*z3^2*z4^8 + 24243*z3*z4^9 +2463*z4^10) + 3*z2^11*(72*z3^12 + 1008*z3^11*z4 +5238*z3^10*z4^2 + 14739*z3^9*z4^3 + 26645*z3^8*z4^4 +35100*z3^7*z4^5 + 37780*z3^6*z4^6 + 35100*z3^5*z4^7 +26645*z3^4*z4^8 + 14739*z3^3*z4^9 + 5238*z3^2*z4^10 +1008*z3*z4^11 + 72*z4^12) + z2^10*(z3 + z4)*(72*z3^12 +1944*z3^11*z4 + 13770*z3^10*z4^2 + 46398*z3^9*z4^3 +93143*z3^8*z4^4 + 129010*z3^7*z4^5 + 140674*z3^6*z4^6 +129010*z3^5*z4^7 + 93143*z3^4*z4^8 + 46398*z3^3*z4^9 +13770*z3^2*z4^10 + 1944*z3*z4^11 + 72*z4^12) +z2^9*z3*z4*(504*z3^12 + 7668*z3^11*z4 + 44217*z3^10*z4^2 +139541*z3^9*z4^3 + 282771*z3^8*z4^4 + 408912*z3^7*z4^5 +457238*z3^6*z4^6 + 408912*z3^5*z4^7 + 282771*z3^4*z4^8 +139541*z3^3*z4^9 + 44217*z3^2*z4^10 + 7668*z3*z4^11 +504*z4^12)) + z1^10*(72*z2*z3^8*z4^8*(z3 + z4)^4*(4*z3 + z4)*(z3 + 4*z4) + 72*z3^9*z4^9*(z3 + z4)^3*(z3^2 + 3*z3*z4 + z4^2) +72*z2^2*z3^7*z4^7*(z3 + z4)^3*(7*z3^4 + 55*z3^3*z4 +101*z3^2*z4^2 + 55*z3*z4^3 + 7*z4^4) + 18*z2^3*z3^6*z4^6*(z3 + z4)^4*(33*z3^4 + 294*z3^3*z4 + 608*z3^2*z4^2 +294*z3*z4^3 + 33*z4^4) + 3*z2^4*z3^5*z4^5*(z3 + z4)^3*(207*z3^6 + 2205*z3^5*z4 + 7503*z3^4*z4^2 + 11129*z3^3*z4^3 +7503*z3^2*z4^4 + 2205*z3*z4^5 + 207*z4^6) + 9*z2^14*(z3 + z4)*(8*z3^8 + 24*z3^7*z4 + 32*z3^6*z4^2 + 34*z3^5*z4^3 +35*z3^4*z4^4 + 34*z3^3*z4^5 + 32*z3^2*z4^6 + 24*z3*z4^7 +8*z4^8) + 9*z2^13*(48*z3^10 + 264*z3^9*z4 + 608*z3^8*z4^2 +852*z3^7*z4^3 + 942*z3^6*z4^4 + 963*z3^5*z4^5 + 942*z3^4*z4^6 +852*z3^3*z4^7 + 608*z3^2*z4^8 + 264*z3*z4^9 + 48*z4^10) +9*z2^12*(z3 + z4)*(104*z3^10 + 664*z3^9*z4 + 1632*z3^8*z4^2 +2332*z3^7*z4^3 + 2581*z3^6*z4^4 + 2638*z3^5*z4^5 +2581*z3^4*z4^6 + 2332*z3^3*z4^7 + 1632*z3^2*z4^8 + 664*z3*z4^9 +104*z4^10) + 3*z2^6*z3^3*z4^3*(z3 + z4)*(198*z3^10 +2628*z3^9*z4 + 13029*z3^8*z4^2 + 34901*z3^7*z4^3 +59356*z3^6*z4^4 + 70099*z3^5*z4^5 + 59356*z3^4*z4^6 +34901*z3^3*z4^7 + 13029*z3^2*z4^8 + 2628*z3*z4^9 + 198*z4^10) +z2^5*z3^4*z4^4*(621*z3^10 + 8667*z3^9*z4 + 46971*z3^8*z4^2 +139541*z3^7*z4^3 + 258551*z3^6*z4^4 + 315867*z3^5*z4^5 +258551*z3^4*z4^6 + 139541*z3^3*z4^7 + 46971*z3^2*z4^8 +8667*z3*z4^9 + 621*z4^10) + z2^8*z3*z4*(z3 + z4)*(288*z3^12 + 5184*z3^11*z4 + 30492*z3^10*z4^2 + 90888*z3^9*z4^3 +167663*z3^8*z4^4 + 220702*z3^7*z4^5 + 236536*z3^6*z4^6 +220702*z3^5*z4^7 + 167663*z3^4*z4^8 + 90888*z3^3*z4^9 +30492*z3^2*z4^10 + 5184*z3*z4^11 + 288*z4^12) +z2^10*(z3 + z4)*(432*z3^12 + 6480*z3^11*z4 + 31680*z3^10*z4^2 +77508*z3^9*z4^3 + 119304*z3^8*z4^4 + 139247*z3^7*z4^5 +143524*z3^6*z4^6 + 139247*z3^5*z4^7 + 119304*z3^4*z4^8 +77508*z3^3*z4^9 + 31680*z3^2*z4^10 + 6480*z3*z4^11 +432*z4^12) + z2^7*z3^2*z4^2*(504*z3^12 + 7668*z3^11*z4 +44217*z3^10*z4^2 + 139541*z3^9*z4^3 + 282771*z3^8*z4^4 +408912*z3^7*z4^5 + 457238*z3^6*z4^6 + 408912*z3^5*z4^7 +282771*z3^4*z4^8 + 139541*z3^3*z4^9 + 44217*z3^2*z4^10 +7668*z3*z4^11 + 504*z4^12) + z2^11*(936*z3^12 + 9648*z3^11*z4 +38160*z3^10*z4^2 + 83196*z3^9*z4^3 + 121380*z3^8*z4^4 +139541*z3^7*z4^5 + 143790*z3^6*z4^6 + 139541*z3^5*z4^7 +121380*z3^4*z4^8 + 83196*z3^3*z4^9 + 38160*z3^2*z4^10 +9648*z3*z4^11 + 936*z4^12) + 3*z2^9*(24*z3^14 + 792*z3^13*z4 +6888*z3^12*z4^2 + 27732*z3^11*z4^3 + 65604*z3^10*z4^4 +105289*z3^9*z4^5 + 129455*z3^8*z4^6 + 136304*z3^7*z4^7 +129455*z3^6*z4^8 + 105289*z3^5*z4^9 + 65604*z3^4*z4^10 +27732*z3^3*z4^11 + 6888*z3^2*z4^12 + 792*z3*z4^13 + 24*z4^14)) +3*z1^9*(24*z3^10*z4^10*(z3 + z4)^4 + 72*z2*z3^9*z4^9*(z3 + z4)^3*(2*z3 + z4)*(z3 + 2*z4) + 8*z2^2*z3^8*z4^8*(z3 + z4)^4*(43*z3^2 + 140*z3*z4 + 43*z4^2) + 6*z2^3*z3^7*z4^7*(z3 + z4)^3*(81*z3^4 + 494*z3^3*z4 + 855*z3^2*z4^2 + 494*z3*z4^3 + 81*z4^4) +3*z2^4*z3^6*z4^6*(z3 + z4)^4*(179*z3^4 + 1128*z3^3*z4 +2081*z3^2*z4^2 + 1128*z3*z4^3 + 179*z4^4) + z2^5*z3^5*z4^5*(z3 + z4)*(549*z3^8 + 5334*z3^7*z4 + 21311*z3^6*z4^2 +46114*z3^5*z4^3 + 59175*z3^4*z4^4 + 46114*z3^3*z4^5 +21311*z3^2*z4^6 + 5334*z3*z4^7 + 549*z4^8) +z2^14*(24*z3^10 + 144*z3^9*z4 + 344*z3^8*z4^2 + 486*z3^7*z4^3 +537*z3^6*z4^4 + 549*z3^5*z4^5 + 537*z3^4*z4^6 + 486*z3^3*z4^7 +344*z3^2*z4^8 + 144*z3*z4^9 + 24*z4^10) + 3*z2^13*(z3 + z4)*(32*z3^10 + 232*z3^9*z4 + 600*z3^8*z4^2 + 874*z3^7*z4^3 +970*z3^6*z4^4 + 991*z3^5*z4^5 + 970*z3^4*z4^6 + 874*z3^3*z4^7 +600*z3^2*z4^8 + 232*z3*z4^9 + 32*z4^10) + z2^7*z3^3*z4^3*(z3 + z4)*(486*z3^10 + 5046*z3^9*z4 + 21599*z3^8*z4^2 +52452*z3^7*z4^3 + 83852*z3^6*z4^4 + 96860*z3^5*z4^5 +83852*z3^4*z4^6 + 52452*z3^3*z4^7 + 21599*z3^2*z4^8 +5046*z3*z4^9 + 486*z4^10) + z2^6*z3^4*z4^4*(537*z3^10 +5883*z3^9*z4 + 27492*z3^8*z4^2 + 74051*z3^7*z4^3 +129455*z3^6*z4^4 + 155097*z3^5*z4^5 + 129455*z3^4*z4^6 +74051*z3^3*z4^7 + 27492*z3^2*z4^8 + 5883*z3*z4^9 + 537*z4^10) +z2^11*(z3 + z4)*(96*z3^12 + 1560*z3^11*z4 + 7912*z3^10*z4^2 +19820*z3^9*z4^3 + 30988*z3^8*z4^4 + 36437*z3^7*z4^5 +37614*z3^6*z4^6 + 36437*z3^5*z4^7 + 30988*z3^4*z4^8 +19820*z3^3*z4^9 + 7912*z3^2*z4^10 + 1560*z3*z4^11 + 96*z4^12) +z2^12*(144*z3^12 + 1656*z3^11*z4 + 6888*z3^10*z4^2 +15480*z3^9*z4^3 + 23001*z3^8*z4^4 + 26645*z3^7*z4^5 +27492*z3^6*z4^6 + 26645*z3^5*z4^7 + 23001*z3^4*z4^8 +15480*z3^3*z4^9 + 6888*z3^2*z4^10 + 1656*z3*z4^11 + 144*z4^12) +z2^9*z3*z4*(z3 + z4)*(144*z3^12 + 2352*z3^11*z4 +13128*z3^10*z4^2 + 37680*z3^9*z4^3 + 67609*z3^8*z4^4 +87488*z3^7*z4^5 + 93224*z3^6*z4^6 + 87488*z3^5*z4^7 +67609*z3^4*z4^8 + 37680*z3^3*z4^9 + 13128*z3^2*z4^10 +2352*z3*z4^11 + 144*z4^12) + z2^8*z3^2*z4^2*(344*z3^12 +4422*z3^11*z4 + 23001*z3^10*z4^2 + 67425*z3^9*z4^3 +129455*z3^8*z4^4 + 180712*z3^7*z4^5 + 199506*z3^6*z4^6 +180712*z3^5*z4^7 + 129455*z3^4*z4^8 + 67425*z3^3*z4^9 +23001*z3^2*z4^10 + 4422*z3*z4^11 + 344*z4^12) +z2^10*(24*z3^14 + 792*z3^13*z4 + 6888*z3^12*z4^2 +27732*z3^11*z4^3 + 65604*z3^10*z4^4 + 105289*z3^9*z4^5 +129455*z3^8*z4^6 + 136304*z3^7*z4^7 + 129455*z3^6*z4^8 +105289*z3^5*z4^9 + 65604*z3^4*z4^10 + 27732*z3^3*z4^11 +6888*z3^2*z4^12 + 792*z3*z4^13 + 24*z4^14)) +z1^11*(24*z3^8*z4^8*(z3 + z4)^4*(z3^2 + 8*z3*z4 + z4^2) +72*z2*z3^7*z4^7*(z3 + z4)^3*(z3^4 + 13*z3^3*z4 + 27*z3^2*z4^2 +13*z3*z4^3 + z4^4) + 24*z2^2*z3^6*z4^6*(z3 + z4)^4*(4*z3^4 + 68*z3^3*z4 + 173*z3^2*z4^2 + 68*z3*z4^3 + 4*z4^4) +6*z2^3*z3^5*z4^5*(z3 + z4)^3*(17*z3^6 + 345*z3^5*z4 +1533*z3^4*z4^2 + 2463*z3^3*z4^3 + 1533*z3^2*z4^4 + 345*z3*z4^5 +17*z4^6) + 3*z2^4*z3^4*z4^4*(z3 + z4)^4*(35*z3^6 + 688*z3^5*z4 +2831*z3^4*z4^2 + 4464*z3^3*z4^3 + 2831*z3^2*z4^4 + 688*z3*z4^5 +35*z4^6) + 3*z2^14*(8*z3^8 + 24*z3^7*z4 + 32*z3^6*z4^2 +34*z3^5*z4^3 + 35*z3^4*z4^4 + 34*z3^3*z4^5 + 32*z3^2*z4^6 +24*z3*z4^7 + 8*z4^8) + 36*z2^13*(z3 + z4)*(8*z3^8 + 24*z3^7*z4 +32*z3^6*z4^2 + 34*z3^5*z4^3 + 35*z3^4*z4^4 + 34*z3^3*z4^5 +32*z3^2*z4^6 + 24*z3*z4^7 + 8*z4^8) + z2^5*z3^3*z4^3*(z3 + z4)*(102*z3^10 + 2382*z3^9*z4 + 15384*z3^8*z4^2 + 48510*z3^7*z4^3 +91031*z3^6*z4^4 + 111244*z3^5*z4^5 + 91031*z3^4*z4^6 +48510*z3^3*z4^7 + 15384*z3^2*z4^8 + 2382*z3*z4^9 + 102*z4^10) +6*z2^11*(z3 + z4)*(224*z3^10 + 1384*z3^9*z4 + 3352*z3^8*z4^2 +4762*z3^7*z4^3 + 5266*z3^6*z4^4 + 5383*z3^5*z4^5 +5266*z3^4*z4^6 + 4762*z3^3*z4^7 + 3352*z3^2*z4^8 +1384*z3*z4^9 + 224*z4^10) + 3*z2^12*(312*z3^10 + 1656*z3^9*z4 +3752*z3^8*z4^2 + 5238*z3^7*z4^3 + 5793*z3^6*z4^4 +5922*z3^5*z4^5 + 5793*z3^4*z4^6 + 5238*z3^3*z4^7 +3752*z3^2*z4^8 + 1656*z3*z4^9 + 312*z4^10) + 3*z2^6*z3^2*z4^2*(32*z3^12 + 792*z3^11*z4 + 5793*z3^10*z4^2 + 21298*z3^9*z4^3 +47930*z3^8*z4^4 + 74051*z3^7*z4^5 + 84769*z3^6*z4^6 +74051*z3^5*z4^7 + 47930*z3^4*z4^8 + 21298*z3^3*z4^9 +5793*z3^2*z4^10 + 792*z3*z4^11 + 32*z4^12) +z2^7*z3*z4*(z3 + z4)*(72*z3^12 + 1944*z3^11*z4 +13770*z3^10*z4^2 + 46398*z3^9*z4^3 + 93143*z3^8*z4^4 +129010*z3^7*z4^5 + 140674*z3^6*z4^6 + 129010*z3^5*z4^7 +93143*z3^4*z4^8 + 46398*z3^3*z4^9 + 13770*z3^2*z4^10 +1944*z3*z4^11 + 72*z4^12) + 3*z2^9*(z3 + z4)*(96*z3^12 + 1560*z3^11*z4 + 7912*z3^10*z4^2 + 19820*z3^9*z4^3 +30988*z3^8*z4^4 + 36437*z3^7*z4^5 + 37614*z3^6*z4^6 +36437*z3^5*z4^7 + 30988*z3^4*z4^8 + 19820*z3^3*z4^9 +7912*z3^2*z4^10 + 1560*z3*z4^11 + 96*z4^12) +z2^10*(936*z3^12 + 9648*z3^11*z4 + 38160*z3^10*z4^2 +83196*z3^9*z4^3 + 121380*z3^8*z4^4 + 139541*z3^7*z4^5 +143790*z3^6*z4^6 + 139541*z3^5*z4^7 + 121380*z3^4*z4^8 +83196*z3^3*z4^9 + 38160*z3^2*z4^10 + 9648*z3*z4^11 +936*z4^12) + z2^8*(24*z3^14 + 1152*z3^13*z4 + 11256*z3^12*z4^2 +48684*z3^11*z4^3 + 121380*z3^10*z4^4 + 202275*z3^9*z4^5 +254307*z3^8*z4^6 + 269684*z3^7*z4^7 + 254307*z3^6*z4^8 +202275*z3^5*z4^9 + 121380*z3^4*z4^10 + 48684*z3^3*z4^11 +11256*z3^2*z4^12 + 1152*z3*z4^13 + 24*z4^14)) +z1^8*(24*z3^11*z4^11*(z3 + z4)^3 + 288*z2*z3^10*z4^10*(z3 + z4)^4 +24*z2^2*z3^9*z4^9*(z3 + z4)^3*(43*z3^2 + 99*z3*z4 + 43*z4^2) +6*z2^3*z3^8*z4^8*(z3 + z4)^4*(322*z3^2 + 923*z3*z4 + 322*z4^2) +3*z2^4*z3^7*z4^7*(z3 + z4)^3*(821*z3^4 + 4395*z3^3*z4 +7353*z3^2*z4^2 + 4395*z3*z4^3 + 821*z4^4) + 3*z2^14*(z3 + z4)^3*(8*z3^8 + 72*z3^7*z4 + 104*z3^6*z4^2 + 108*z3^5*z4^3 +113*z3^4*z4^4 + 108*z3^3*z4^5 + 104*z3^2*z4^6 + 72*z3*z4^7 +8*z4^8) + 3*z2^6*z3^5*z4^5*(z3 + z4)*(875*z3^8 + 7486*z3^7*z4 +27614*z3^6*z4^2 + 57155*z3^5*z4^3 + 72300*z3^4*z4^4 +57155*z3^3*z4^5 + 27614*z3^2*z4^6 + 7486*z3*z4^7 + 875*z4^8) +z2^5*z3^6*z4^6*(2625*z3^8 + 24243*z3^7*z4 + 94617*z3^6*z4^2 +202275*z3^5*z4^3 + 258551*z3^4*z4^4 + 202275*z3^3*z4^5 +94617*z3^2*z4^6 + 24243*z3*z4^7 + 2625*z4^8) +z2^8*z3^3*z4^3*(z3 + z4)*(1932*z3^10 + 18642*z3^9*z4 +75975*z3^8*z4^2 + 178332*z3^7*z4^3 + 278906*z3^6*z4^4 +319612*z3^5*z4^5 + 278906*z3^4*z4^6 + 178332*z3^3*z4^7 +75975*z3^2*z4^8 + 18642*z3*z4^9 + 1932*z4^10) +z2^7*z3^4*z4^4*(2463*z3^10 + 24243*z3^9*z4 + 105300*z3^8*z4^2 +269684*z3^7*z4^3 + 457238*z3^6*z4^4 + 542136*z3^5*z4^5 +457238*z3^4*z4^6 + 269684*z3^3*z4^7 + 105300*z3^2*z4^8 +24243*z3*z4^9 + 2463*z4^10) + 3*z2^13*(24*z3^12 + 384*z3^11*z4 +1824*z3^10*z4^2 + 4422*z3^9*z4^3 + 6858*z3^8*z4^4 +8081*z3^7*z4^5 + 8361*z3^6*z4^6 + 8081*z3^5*z4^7 +6858*z3^4*z4^8 + 4422*z3^3*z4^9 + 1824*z3^2*z4^10 +384*z3*z4^11 + 24*z4^12) + 3*z2^12*(z3 + z4)*(24*z3^12 + 552*z3^11*z4 + 3200*z3^10*z4^2 + 8692*z3^9*z4^3 +14309*z3^8*z4^4 + 17230*z3^7*z4^5 + 17870*z3^6*z4^6 +17230*z3^5*z4^7 + 14309*z3^4*z4^8 + 8692*z3^3*z4^9 +3200*z3^2*z4^10 + 552*z3*z4^11 + 24*z4^12) +z2^10*z3*z4*(z3 + z4)*(288*z3^12 + 5184*z3^11*z4 +30492*z3^10*z4^2 + 90888*z3^9*z4^3 + 167663*z3^8*z4^4 +220702*z3^7*z4^5 + 236536*z3^6*z4^6 + 220702*z3^5*z4^7 +167663*z3^4*z4^8 + 90888*z3^3*z4^9 + 30492*z3^2*z4^10 +5184*z3*z4^11 + 288*z4^12) + 3*z2^9*z3^2*z4^2*(344*z3^12 + 4422*z3^11*z4 + 23001*z3^10*z4^2 + 67425*z3^9*z4^3 +129455*z3^8*z4^4 + 180712*z3^7*z4^5 + 199506*z3^6*z4^6 +180712*z3^5*z4^7 + 129455*z3^4*z4^8 + 67425*z3^3*z4^9 +23001*z3^2*z4^10 + 4422*z3*z4^11 + 344*z4^12) +z2^11*(24*z3^14 + 1152*z3^13*z4 + 11256*z3^12*z4^2 +48684*z3^11*z4^3 + 121380*z3^10*z4^4 + 202275*z3^9*z4^5 +254307*z3^8*z4^6 + 269684*z3^7*z4^7 + 254307*z3^6*z4^8 +202275*z3^5*z4^9 + 121380*z3^4*z4^10 + 48684*z3^3*z4^11 +11256*z3^2*z4^12 + 1152*z3*z4^13 + 24*z4^14))))/(2*upbeta^4*z1^8*z2^8*(z1 + z2)^3*z3^8*(z1 + z3)^3*(z2 + z3)^3*z4^8*(z1 + z4)^3*(z2 + z4)^3*(z3 + z4)^3)
R[upbeta_,5/2,z1_,z2_]:=((-2 + upbeta)*(-56*(27120 + upbeta*(-31532 + upbeta*(20840 + upbeta*(-7883 +1695*upbeta))))*z1^20 -392*(27120 + upbeta*(-31532 + upbeta*(20840 + upbeta*(-7883 +1695*upbeta))))*z1^19*z2 -1224*(27120 + upbeta*(-31532 + upbeta*(20840 + upbeta*(-7883 +1695*upbeta))))*z1^18*z2^2 -2*(31328240 + upbeta*(-36483856 + upbeta*(24116820 +upbeta*(-9120964 + 1958015*upbeta))))*z1^17*z2^3 -2*(42149840 + upbeta*(-49381568 + upbeta*(32663340 +upbeta*(-12345392 + 2634365*upbeta))))*z1^16*z2^4 +(-93693840 + upbeta*(111021632 + upbeta*(-73526460 +(27755408 - 5855865*upbeta)*upbeta)))*z1^15*z2^5 -7*(13861520 + upbeta*(-16619520 + upbeta*(11023452 +5*upbeta*(-830976 + 173269*upbeta))))*z1^14*z2^6 -7*(14095920 + upbeta*(-17027840 + upbeta*(11312884 +5*upbeta*(-851392 + 176199*upbeta))))*z1^13*z2^7 +(-99541360 + upbeta*(120823088 + upbeta*(-80409532 +(30205772 - 6221335*upbeta)*upbeta)))*z1^12*z2^8 -16*(6251360 + upbeta*(-7609636 + upbeta*(5069666 + upbeta*(-1902409 +390710*upbeta))))*z1^11*z2^9 -8*(12516560 + upbeta*(-15245044 + upbeta*(10158710 +upbeta*(-3811261 + 782285*upbeta))))*z1^10*z2^10 -16*(6251360 + upbeta*(-7609636 + upbeta*(5069666 + upbeta*(-1902409 +390710*upbeta))))*z1^9*z2^11 +(-99541360 + upbeta*(120823088 + upbeta*(-80409532 +(30205772 - 6221335*upbeta)*upbeta)))*z1^8*z2^12 -7*(14095920 + upbeta*(-17027840 + upbeta*(11312884 +5*upbeta*(-851392 + 176199*upbeta))))*z1^7*z2^13 -7*(13861520 + upbeta*(-16619520 + upbeta*(11023452 +5*upbeta*(-830976 + 173269*upbeta))))*z1^6*z2^14 +(-93693840 + upbeta*(111021632 + upbeta*(-73526460 +(27755408 - 5855865*upbeta)*upbeta)))*z1^5*z2^15 -2*(42149840 + upbeta*(-49381568 + upbeta*(32663340 +upbeta*(-12345392 + 2634365*upbeta))))*z1^4*z2^16 -2*(31328240 + upbeta*(-36483856 + upbeta*(24116820 +upbeta*(-9120964 + 1958015*upbeta))))*z1^3*z2^17 -1224*(27120 + upbeta*(-31532 + upbeta*(20840 + upbeta*(-7883 +1695*upbeta))))*z1^2*z2^18 -392*(27120 + upbeta*(-31532 + upbeta*(20840 + upbeta*(-7883 +1695*upbeta))))*z1*z2^19 -56*(27120 + upbeta*(-31532 + upbeta*(20840 + upbeta*(-7883 +1695*upbeta))))*z2^20))/(256*upbeta^6*z1^16*z2^16*(z1 + z2)^7)
R[upbeta_,3/2,z1_,z2_,z3_]:=((-2 + upbeta)*(80*(60 + upbeta*(-43 + 15*upbeta))*z2^14*z3^14*(z2 + z3)^5 + 400*(60 + upbeta*(-43 + 15*upbeta))*z1*z2^13*z3^13*(z2 + z3)^6 + 8*(60 + upbeta*(-43 + 15*upbeta))*z1^2*z2^12*z3^12*(z2 + z3)^5*(109*z2^2 + 250*z2*z3 + 109*z3^2) +10*z1^3*z2^11*z3^11*(z2 + z3)^6*((7100 + upbeta*(-5114 + 1775*upbeta))*z2^2 +(19060 + upbeta*(-13634 + 4765*upbeta))*z2*z3 +(7100 + upbeta*(-5114 + 1775*upbeta))*z3^2) +2*z1^4*z2^10*z3^10*(z2 + z3)^5*(5*(7744 + upbeta*(-5659 + 1936*upbeta))*z2^4 +25*(7100 + upbeta*(-5114 + 1775*upbeta))*z2^3*z3 +4747*(60 + upbeta*(-43 + 15*upbeta))*z2^2*z3^2 +25*(7100 + upbeta*(-5114 + 1775*upbeta))*z2*z3^3 +5*(7744 + upbeta*(-5659 + 1936*upbeta))*z3^4) +5*z1^5*z2^9*z3^9*(z2 + z3)^2*((16060 + upbeta*(-11908 + 4015*upbeta))*z2^8 + (125620 + upbeta*(-92314 + 31405*upbeta))*z2^7*z3 +(434740 + upbeta*(-316612 + 108685*upbeta))*z2^6*z3^2 +(865220 + upbeta*(-626042 + 216305*upbeta))*z2^5*z3^3 +(1080060 + upbeta*(-779654 + 270015*upbeta))*z2^4*z3^4 +(865220 + upbeta*(-626042 + 216305*upbeta))*z2^3*z3^5 +(434740 + upbeta*(-316612 + 108685*upbeta))*z2^2*z3^6 +(125620 + upbeta*(-92314 + 31405*upbeta))*z2*z3^7 +(16060 + upbeta*(-11908 + 4015*upbeta))*z3^8) +z1^6*z2^8*z3^8*(z2 + z3)^3*(3*(27212 + upbeta*(-20310 + 6803*upbeta))*z2^8 + (564772 + upbeta*(-419560 + 141193*upbeta))*z2^7*z3 +3*(574732 + upbeta*(-423430 + 143683*upbeta))*z2^6*z3^2 +(3117132 + upbeta*(-2276482 + 779283*upbeta))*z2^5*z3^3 +13*(288588 + upbeta*(-209938 + 72147*upbeta))*z2^4*z3^4 +(3117132 + upbeta*(-2276482 + 779283*upbeta))*z2^3*z3^5 +3*(574732 + upbeta*(-423430 + 143683*upbeta))*z2^2*z3^6 +(564772 + upbeta*(-419560 + 141193*upbeta))*z2*z3^7 +3*(27212 + upbeta*(-20310 + 6803*upbeta))*z3^8) +z1^7*z2^7*z3^7*(z2 + z3)^2*(72*(1140 + upbeta*(-853 + 285*upbeta))*z2^10 + 3*(218140 + upbeta*(-162966 + 54535*upbeta))*z2^9*z3 +2*(1170460 + upbeta*(-871936 + 292615*upbeta))*z2^8*z3^2 +8*(629940 + upbeta*(-467356 + 157485*upbeta))*z2^7*z3^3 +4*(1876280 + upbeta*(-1386113 + 469070*upbeta))*z2^6*z3^4 +4*(2116980 + upbeta*(-1560898 + 529245*upbeta))*z2^5*z3^5 +4*(1876280 + upbeta*(-1386113 + 469070*upbeta))*z2^4*z3^6 +8*(629940 + upbeta*(-467356 + 157485*upbeta))*z2^3*z3^7 +2*(1170460 + upbeta*(-871936 + 292615*upbeta))*z2^2*z3^8 +3*(218140 + upbeta*(-162966 + 54535*upbeta))*z2*z3^9 +72*(1140 + upbeta*(-853 + 285*upbeta))*z3^10) +z1^9*z2^5*z3^5*(z2 + z3)^2*(5*(16060 + upbeta*(-11908 + 4015*upbeta))*z2^12 + 30*(21636 + upbeta*(-16109 + 5409*upbeta))*z2^11*z3 +3*(784460 + upbeta*(-585668 + 196115*upbeta))*z2^10*z3^2 +(5143788 + upbeta*(-3848140 + 1285947*upbeta))*z2^9*z3^3 +(7837924 + upbeta*(-5883896 + 1959481*upbeta))*z2^8*z3^4 +2*(4685852 + upbeta*(-3536614 + 1171463*upbeta))*z2^7*z3^5 +4*(2446424 + upbeta*(-1852063 + 611606*upbeta))*z2^6*z3^6 +2*(4685852 + upbeta*(-3536614 + 1171463*upbeta))*z2^5*z3^7 +(7837924 + upbeta*(-5883896 + 1959481*upbeta))*z2^4*z3^8 +(5143788 + upbeta*(-3848140 + 1285947*upbeta))*z2^3*z3^9 +3*(784460 + upbeta*(-585668 + 196115*upbeta))*z2^2*z3^10 +30*(21636 + upbeta*(-16109 + 5409*upbeta))*z2*z3^11 +5*(16060 + upbeta*(-11908 + 4015*upbeta))*z3^12) +z1^8*z2^6*z3^6*(z2 + z3)*(3*(27212 + upbeta*(-20310 + 6803*upbeta))*z2^12 + 12*(61412 + upbeta*(-45900 + 15353*upbeta))*z2^11*z3 +6*(502492 + upbeta*(-375570 + 125623*upbeta))*z2^10*z3^2 +(7484676 + upbeta*(-5591998 + 1871169*upbeta))*z2^9*z3^3 +19*(677516 + upbeta*(-506168 + 169379*upbeta))*z2^8*z3^4 +2*(8441172 + upbeta*(-6308920 + 2110293*upbeta))*z2^7*z3^5 +2*(9134620 + upbeta*(-6829144 + 2283655*upbeta))*z2^6*z3^6 +2*(8441172 + upbeta*(-6308920 + 2110293*upbeta))*z2^5*z3^7 +19*(677516 + upbeta*(-506168 + 169379*upbeta))*z2^4*z3^8 +(7484676 + upbeta*(-5591998 + 1871169*upbeta))*z2^3*z3^9 +6*(502492 + upbeta*(-375570 + 125623*upbeta))*z2^2*z3^10 +12*(61412 + upbeta*(-45900 + 15353*upbeta))*z2*z3^11 +3*(27212 + upbeta*(-20310 + 6803*upbeta))*z3^12) +z1^19*(80*(60 + upbeta*(-43 + 15*upbeta))*z2^14 +400*(60 + upbeta*(-43 + 15*upbeta))*z2^13*z3 +872*(60 + upbeta*(-43 + 15*upbeta))*z2^12*z3^2 +10*(7100 + upbeta*(-5114 + 1775*upbeta))*z2^11*z3^3 +10*(7744 + upbeta*(-5659 + 1936*upbeta))*z2^10*z3^4 +5*(16060 + upbeta*(-11908 + 4015*upbeta))*z2^9*z3^5 +3*(27212 + upbeta*(-20310 + 6803*upbeta))*z2^8*z3^6 +72*(1140 + upbeta*(-853 + 285*upbeta))*z2^7*z3^7 +3*(27212 + upbeta*(-20310 + 6803*upbeta))*z2^6*z3^8 +5*(16060 + upbeta*(-11908 + 4015*upbeta))*z2^5*z3^9 +10*(7744 + upbeta*(-5659 + 1936*upbeta))*z2^4*z3^10 +10*(7100 + upbeta*(-5114 + 1775*upbeta))*z2^3*z3^11 +872*(60 + upbeta*(-43 + 15*upbeta))*z2^2*z3^12 +400*(60 + upbeta*(-43 + 15*upbeta))*z2*z3^13 +80*(60 + upbeta*(-43 + 15*upbeta))*z3^14) + 5*z1^18*(z2 + z3)*(80*(60 + upbeta*(-43 + 15*upbeta))*z2^14 +400*(60 + upbeta*(-43 + 15*upbeta))*z2^13*z3 +872*(60 + upbeta*(-43 + 15*upbeta))*z2^12*z3^2 +10*(7100 + upbeta*(-5114 + 1775*upbeta))*z2^11*z3^3 +10*(7744 + upbeta*(-5659 + 1936*upbeta))*z2^10*z3^4 +5*(16060 + upbeta*(-11908 + 4015*upbeta))*z2^9*z3^5 +3*(27212 + upbeta*(-20310 + 6803*upbeta))*z2^8*z3^6 +72*(1140 + upbeta*(-853 + 285*upbeta))*z2^7*z3^7 +3*(27212 + upbeta*(-20310 + 6803*upbeta))*z2^6*z3^8 +5*(16060 + upbeta*(-11908 + 4015*upbeta))*z2^5*z3^9 +10*(7744 + upbeta*(-5659 + 1936*upbeta))*z2^4*z3^10 +10*(7100 + upbeta*(-5114 + 1775*upbeta))*z2^3*z3^11 +872*(60 + upbeta*(-43 + 15*upbeta))*z2^2*z3^12 +400*(60 + upbeta*(-43 + 15*upbeta))*z2*z3^13 +80*(60 + upbeta*(-43 + 15*upbeta))*z3^14) + 5*z1^10*z2^4*z3^4*(z2 + z3)*(2*(7744 + upbeta*(-5659 + 1936*upbeta))*z2^14 +(142252 + upbeta*(-104812 + 35563*upbeta))*z2^13*z3 +4*(147608 + upbeta*(-109385 + 36902*upbeta))*z2^12*z3^2 +(1484724 + upbeta*(-1105558 + 371181*upbeta))*z2^11*z3^3 +(2586772 + upbeta*(-1936280 + 646693*upbeta))*z2^10*z3^4 +2*(1725748 + upbeta*(-1300776 + 431437*upbeta))*z2^9*z3^5 +16*(242636 + upbeta*(-184314 + 60659*upbeta))*z2^8*z3^6 +2*(1996444 + upbeta*(-1522288 + 499111*upbeta))*z2^7*z3^7 +16*(242636 + upbeta*(-184314 + 60659*upbeta))*z2^6*z3^8 +2*(1725748 + upbeta*(-1300776 + 431437*upbeta))*z2^5*z3^9 +(2586772 + upbeta*(-1936280 + 646693*upbeta))*z2^4*z3^10 +(1484724 + upbeta*(-1105558 + 371181*upbeta))*z2^3*z3^11 +4*(147608 + upbeta*(-109385 + 36902*upbeta))*z2^2*z3^12 +(142252 + upbeta*(-104812 + 35563*upbeta))*z2*z3^13 +2*(7744 + upbeta*(-5659 + 1936*upbeta))*z3^14) +10*z1^15*(z2 + z3)^2*(40*(60 + upbeta*(-43 + 15*upbeta))*z2^16 +520*(60 + upbeta*(-43 + 15*upbeta))*z2^15*z3 +2228*(60 + upbeta*(-43 + 15*upbeta))*z2^14*z3^2 +2*(147820 + upbeta*(-106066 + 36955*upbeta))*z2^13*z3^3 +(423644 + upbeta*(-305678 + 105911*upbeta))*z2^12*z3^4 +(479692 + upbeta*(-350687 + 119923*upbeta))*z2^11*z3^5 +(501012 + upbeta*(-371855 + 125253*upbeta))*z2^10*z3^6 +(510792 + upbeta*(-382205 + 127698*upbeta))*z2^9*z3^7 +2*(256576 + upbeta*(-192327 + 64144*upbeta))*z2^8*z3^8 +(510792 + upbeta*(-382205 + 127698*upbeta))*z2^7*z3^9 +(501012 + upbeta*(-371855 + 125253*upbeta))*z2^6*z3^10 +(479692 + upbeta*(-350687 + 119923*upbeta))*z2^5*z3^11 +(423644 + upbeta*(-305678 + 105911*upbeta))*z2^4*z3^12 +2*(147820 + upbeta*(-106066 + 36955*upbeta))*z2^3*z3^13 +2228*(60 + upbeta*(-43 + 15*upbeta))*z2^2*z3^14 +520*(60 + upbeta*(-43 + 15*upbeta))*z2*z3^15 +40*(60 + upbeta*(-43 + 15*upbeta))*z3^16) + 2*z1^12*z2^2*z3^2*(z2 + z3)*(436*(60 + upbeta*(-43 + 15*upbeta))*z2^16 +(282140 + upbeta*(-202842 + 70535*upbeta))*z2^15*z3 +(1277380 + upbeta*(-923479 + 319345*upbeta))*z2^14*z3^2 +(3373420 + upbeta*(-2455471 + 843355*upbeta))*z2^13*z3^3 +(6046780 + upbeta*(-4439064 + 1511695*upbeta))*z2^12*z3^4 +(8212060 + upbeta*(-6096608 + 2053015*upbeta))*z2^11*z3^5 +3*(3121244 + upbeta*(-2347152 + 780311*upbeta))*z2^10*z3^6 +3*(3264556 + upbeta*(-2480008 + 816139*upbeta))*z2^9*z3^7 +2*(4946996 + upbeta*(-3771988 + 1236749*upbeta))*z2^8*z3^8 +3*(3264556 + upbeta*(-2480008 + 816139*upbeta))*z2^7*z3^9 +3*(3121244 + upbeta*(-2347152 + 780311*upbeta))*z2^6*z3^10 +(8212060 + upbeta*(-6096608 + 2053015*upbeta))*z2^5*z3^11 +(6046780 + upbeta*(-4439064 + 1511695*upbeta))*z2^4*z3^12 +(3373420 + upbeta*(-2455471 + 843355*upbeta))*z2^3*z3^13 +(1277380 + upbeta*(-923479 + 319345*upbeta))*z2^2*z3^14 +(282140 + upbeta*(-202842 + 70535*upbeta))*z2*z3^15 +436*(60 + upbeta*(-43 + 15*upbeta))*z3^16) +z1^17*(800*(60 + upbeta*(-43 + 15*upbeta))*z2^16 +6000*(60 + upbeta*(-43 + 15*upbeta))*z2^15*z3 +19592*(60 + upbeta*(-43 + 15*upbeta))*z2^14*z3^2 +20*(113980 + upbeta*(-81814 + 28495*upbeta))*z2^13*z3^3 +2*(1559520 + upbeta*(-1126321 + 389880*upbeta))*z2^12*z3^4 +10*(351020 + upbeta*(-256574 + 87755*upbeta))*z2^11*z3^5 +15*(244228 + upbeta*(-180784 + 61057*upbeta))*z2^10*z3^6 +4*(932960 + upbeta*(-695771 + 233240*upbeta))*z2^9*z3^7 +6*(625316 + upbeta*(-467370 + 156329*upbeta))*z2^8*z3^8 +4*(932960 + upbeta*(-695771 + 233240*upbeta))*z2^7*z3^9 +15*(244228 + upbeta*(-180784 + 61057*upbeta))*z2^6*z3^10 +10*(351020 + upbeta*(-256574 + 87755*upbeta))*z2^5*z3^11 +2*(1559520 + upbeta*(-1126321 + 389880*upbeta))*z2^4*z3^12 +20*(113980 + upbeta*(-81814 + 28495*upbeta))*z2^3*z3^13 +19592*(60 + upbeta*(-43 + 15*upbeta))*z2^2*z3^14 +6000*(60 + upbeta*(-43 + 15*upbeta))*z2*z3^15 +800*(60 + upbeta*(-43 + 15*upbeta))*z3^16) +z1^16*(z2 + z3)*(800*(60 + upbeta*(-43 + 15*upbeta))*z2^16 +7200*(60 + upbeta*(-43 + 15*upbeta))*z2^15*z3 +25880*(60 + upbeta*(-43 + 15*upbeta))*z2^14*z3^2 +50*(63044 + upbeta*(-45238 + 15761*upbeta))*z2^13*z3^3 +10*(437540 + upbeta*(-315791 + 109385*upbeta))*z2^12*z3^4 +10*(492620 + upbeta*(-359999 + 123155*upbeta))*z2^11*z3^5 +52*(98836 + upbeta*(-73211 + 24709*upbeta))*z2^10*z3^6 +(5236308 + upbeta*(-3908518 + 1309077*upbeta))*z2^9*z3^7 +30*(175444 + upbeta*(-131230 + 43861*upbeta))*z2^8*z3^8 +(5236308 + upbeta*(-3908518 + 1309077*upbeta))*z2^7*z3^9 +52*(98836 + upbeta*(-73211 + 24709*upbeta))*z2^6*z3^10 +10*(492620 + upbeta*(-359999 + 123155*upbeta))*z2^5*z3^11 +10*(437540 + upbeta*(-315791 + 109385*upbeta))*z2^4*z3^12 +50*(63044 + upbeta*(-45238 + 15761*upbeta))*z2^3*z3^13 +25880*(60 + upbeta*(-43 + 15*upbeta))*z2^2*z3^14 +7200*(60 + upbeta*(-43 + 15*upbeta))*z2*z3^15 +800*(60 + upbeta*(-43 + 15*upbeta))*z3^16) +z1^11*z2^3*z3^3*(10*(7100 + upbeta*(-5114 + 1775*upbeta))*z2^16 +150*(4948 + upbeta*(-3591 + 1237*upbeta))*z2^15*z3 +10*(351020 + upbeta*(-256574 + 87755*upbeta))*z2^14*z3^2 +2*(5032836 + upbeta*(-3703481 + 1258209*upbeta))*z2^13*z3^3 +10*(1992508 + upbeta*(-1476602 + 498127*upbeta))*z2^12*z3^4 +(29755148 + upbeta*(-22235032 + 7438787*upbeta))*z2^11*z3^5 +(36367028 + upbeta*(-27438604 + 9091757*upbeta))*z2^10*z3^6 +10*(3937532 + upbeta*(-2996800 + 984383*upbeta))*z2^9*z3^7 +4*(10032444 + upbeta*(-7663504 + 2508111*upbeta))*z2^8*z3^8 +10*(3937532 + upbeta*(-2996800 + 984383*upbeta))*z2^7*z3^9 +(36367028 + upbeta*(-27438604 + 9091757*upbeta))*z2^6*z3^10 +(29755148 + upbeta*(-22235032 + 7438787*upbeta))*z2^5*z3^11 +10*(1992508 + upbeta*(-1476602 + 498127*upbeta))*z2^4*z3^12 +2*(5032836 + upbeta*(-3703481 + 1258209*upbeta))*z2^3*z3^13 +10*(351020 + upbeta*(-256574 + 87755*upbeta))*z2^2*z3^14 +150*(4948 + upbeta*(-3591 + 1237*upbeta))*z2*z3^15 +10*(7100 + upbeta*(-5114 + 1775*upbeta))*z3^16) +z1^14*(z2 + z3)*(80*(60 + upbeta*(-43 + 15*upbeta))*z2^18 +2320*(60 + upbeta*(-43 + 15*upbeta))*z2^17*z3 +17272*(60 + upbeta*(-43 + 15*upbeta))*z2^16*z3^2 +2*(1834340 + upbeta*(-1316022 + 458585*upbeta))*z2^15*z3^3 +4*(1954340 + upbeta*(-1406354 + 488585*upbeta))*z2^14*z3^4 +4*(2908860 + upbeta*(-2107886 + 727215*upbeta))*z2^13*z3^5 +2*(6906108 + upbeta*(-5066128 + 1726527*upbeta))*z2^12*z3^6 +2*(7352732 + upbeta*(-5469544 + 1838183*upbeta))*z2^11*z3^7 +(15049684 + upbeta*(-11295944 + 3762421*upbeta))*z2^10*z3^8 +2*(7570828 + upbeta*(-5696608 + 1892707*upbeta))*z2^9*z3^9 +(15049684 + upbeta*(-11295944 + 3762421*upbeta))*z2^8*z3^10 +2*(7352732 + upbeta*(-5469544 + 1838183*upbeta))*z2^7*z3^11 +2*(6906108 + upbeta*(-5066128 + 1726527*upbeta))*z2^6*z3^12 +4*(2908860 + upbeta*(-2107886 + 727215*upbeta))*z2^5*z3^13 +4*(1954340 + upbeta*(-1406354 + 488585*upbeta))*z2^4*z3^14 +2*(1834340 + upbeta*(-1316022 + 458585*upbeta))*z2^3*z3^15 +17272*(60 + upbeta*(-43 + 15*upbeta))*z2^2*z3^16 +2320*(60 + upbeta*(-43 + 15*upbeta))*z2*z3^17 +80*(60 + upbeta*(-43 + 15*upbeta))*z3^18) +z1^13*z2*z3*(400*(60 + upbeta*(-43 + 15*upbeta))*z2^18 +6360*(60 + upbeta*(-43 + 15*upbeta))*z2^17*z3 +20*(113980 + upbeta*(-81814 + 28495*upbeta))*z2^16*z3^2 +10*(752760 + upbeta*(-541981 + 188190*upbeta))*z2^15*z3^3 +50*(324524 + upbeta*(-234835 + 81131*upbeta))*z2^14*z3^4 +2*(12723828 + upbeta*(-9281900 + 3180957*upbeta))*z2^13*z3^5 +8*(3993260 + upbeta*(-2947011 + 998315*upbeta))*z2^12*z3^6 +8*(4393948 + upbeta*(-3284516 + 1098487*upbeta))*z2^11*z3^7 +(36367028 + upbeta*(-27438604 + 9091757*upbeta))*z2^10*z3^8 +10*(3666836 + upbeta*(-2775288 + 916709*upbeta))*z2^9*z3^9 +(36367028 + upbeta*(-27438604 + 9091757*upbeta))*z2^8*z3^10 +8*(4393948 + upbeta*(-3284516 + 1098487*upbeta))*z2^7*z3^11 +8*(3993260 + upbeta*(-2947011 + 998315*upbeta))*z2^6*z3^12 +2*(12723828 + upbeta*(-9281900 + 3180957*upbeta))*z2^5*z3^13 +50*(324524 + upbeta*(-234835 + 81131*upbeta))*z2^4*z3^14 +10*(752760 + upbeta*(-541981 + 188190*upbeta))*z2^3*z3^15 +20*(113980 + upbeta*(-81814 + 28495*upbeta))*z2^2*z3^16 +6360*(60 + upbeta*(-43 + 15*upbeta))*z2*z3^17 +400*(60 + upbeta*(-43 + 15*upbeta))*z3^18)))/(16*upbeta^5*z1^12*z2^12*(z1 + z2)^5*z3^12*(z1 + z3)^5*(z2 + z3)^5)
R[upbeta_,7/2,z1_]:=((-2 + upbeta)*(60441600 +upbeta*(-87309200 + upbeta*(73968644 + upbeta*(-42730700 +upbeta*(18492161 + 25*upbeta*(-218273 + 37776*upbeta)))))))/(512*upbeta^7*z1^20)
R[upbeta_,1,z1_,z2_,z3_,z4_]:=(315*(20 + upbeta*(-18 + 5*upbeta))*z2^12*z3^12*(z2 + z3)^4*z4^12*(z2 + z4)^4*(z3 + z4)^4 + 1260*(20 + upbeta*(-18 + 5*upbeta))*z1*z2^11*z3^11*(z2 + z3)^4*z4^11*(z2 + z4)^4*(z3 + z4)^4*(z3*z4 + z2*(z3 + z4)) + 315*(20 + upbeta*(-18 + 5*upbeta))*z1^2*z2^10*z3^10*(z2 + z3)^4*z4^10*(z2 + z4)^4*(z3 + z4)^4*(7*z3^2*z4^2 + 16*z2*z3*z4*(z3 + z4) + z2^2*(7*z3^2 + 16*z3*z4 +7*z4^2)) + 12*z1^3*z2^9*z3^9*(z2 + z3)^4*z4^9*(z2 + z4)^4*(z3 + z4)^4*(2*(2164 + upbeta*(-1954 + 541*upbeta))*z3^3*z4^3 +735*(20 + upbeta*(-18 + 5*upbeta))*z2*z3^2*z4^2*(z3 + z4) +105*(20 + upbeta*(-18 + 5*upbeta))*z2^2*z3*z4*(7*z3^2 + 16*z3*z4 +7*z4^2) + z2^3*(z3 + z4)*(2*(2164 + upbeta*(-1954 + 541*upbeta))*z3^2 + (10372 + upbeta*(-9322 + 2593*upbeta))*z3*z4 +2*(2164 + upbeta*(-1954 + 541*upbeta))*z4^2)) +3*z1^4*z2^8*z3^8*(z2 + z3)^4*z4^8*(z2 + z4)^4*(z3 + z4)^4*((18348 + upbeta*(-16678 + 4587*upbeta))*z3^4*z4^4 +32*(2164 + upbeta*(-1954 + 541*upbeta))*z2*z3^3*z4^3*(z3 + z4) +30*(20 + upbeta*(-18 + 5*upbeta))*z2^2*z3^2*z4^2*(171*z3^2 + 392*z3*z4 + 171*z4^2) + 16*z2^3*z3*z4*(z3 + z4)*(2*(2164 + upbeta*(-1954 + 541*upbeta))*z3^2 +(10372 + upbeta*(-9322 + 2593*upbeta))*z3*z4 +2*(2164 + upbeta*(-1954 + 541*upbeta))*z4^2) +z2^4*((18348 + upbeta*(-16678 + 4587*upbeta))*z3^4 +32*(2164 + upbeta*(-1954 + 541*upbeta))*z3^3*z4 +5130*(20 + upbeta*(-18 + 5*upbeta))*z3^2*z4^2 +32*(2164 + upbeta*(-1954 + 541*upbeta))*z3*z4^3 +(18348 + upbeta*(-16678 + 4587*upbeta))*z4^4)) +4*z1^5*z2^7*z3^7*(z2 + z3)*z4^7*(z2 + z4)*(z3 + z4)*(3*(4724 + upbeta*(-4314 + 1181*upbeta))*z3^8*z4^8*(z3 + z4)^3 +30*(3252 + upbeta*(-2962 + 813*upbeta))*z2*z3^7*z4^7*(z3 + z4)^4 +3*z2^2*z3^6*z4^6*(z3 + z4)^3*(3*(33092 + upbeta*(-30042 + 8273*upbeta))*z3^2 +(221852 + upbeta*(-201422 + 55463*upbeta))*z3*z4 +3*(33092 + upbeta*(-30042 + 8273*upbeta))*z4^2) +6*z2^3*z3^5*z4^5*(z3 + z4)^4*((89972 + upbeta*(-81442 + 22493*upbeta))*z3^2 +(241636 + upbeta*(-218726 + 60409*upbeta))*z3*z4 +(89972 + upbeta*(-81442 + 22493*upbeta))*z4^2) +z2^4*z3^4*z4^4*(z3 + z4)^3*(64*(10168 + upbeta*(-9193 + 2542*upbeta))*z3^4 +3*(1142972 + upbeta*(-1032462 + 285743*upbeta))*z3^3*z4 +27*(210508 + upbeta*(-190118 + 52627*upbeta))*z3^2*z4^2 +3*(1142972 + upbeta*(-1032462 + 285743*upbeta))*z3*z4^3 +64*(10168 + upbeta*(-9193 + 2542*upbeta))*z4^4) +z2^11*(3*(4724 + upbeta*(-4314 + 1181*upbeta))*z3^8 +30*(3252 + upbeta*(-2962 + 813*upbeta))*z3^7*z4 +9*(33092 + upbeta*(-30042 + 8273*upbeta))*z3^6*z4^2 +6*(89972 + upbeta*(-81442 + 22493*upbeta))*z3^5*z4^3 +64*(10168 + upbeta*(-9193 + 2542*upbeta))*z3^4*z4^4 +6*(89972 + upbeta*(-81442 + 22493*upbeta))*z3^3*z4^5 +9*(33092 + upbeta*(-30042 + 8273*upbeta))*z3^2*z4^6 +30*(3252 + upbeta*(-2962 + 813*upbeta))*z3*z4^7 +3*(4724 + upbeta*(-4314 + 1181*upbeta))*z4^8) +3*z2^10*(z3 + z4)*(3*(4724 + upbeta*(-4314 + 1181*upbeta))*z3^8 +(115908 + upbeta*(-105538 + 28977*upbeta))*z3^7*z4 +(403772 + upbeta*(-366262 + 100943*upbeta))*z3^6*z4^2 +(799276 + upbeta*(-722726 + 199819*upbeta))*z3^5*z4^3 +4*(248612 + upbeta*(-224522 + 62153*upbeta))*z3^4*z4^4 +(799276 + upbeta*(-722726 + 199819*upbeta))*z3^3*z4^5 +(403772 + upbeta*(-366262 + 100943*upbeta))*z3^2*z4^6 +(115908 + upbeta*(-105538 + 28977*upbeta))*z3*z4^7 +3*(4724 + upbeta*(-4314 + 1181*upbeta))*z4^8) +3*z2^6*z3^2*z4^2*(z3 + z4)*(3*(33092 + upbeta*(-30042 + 8273*upbeta))*z3^8 +3*(367924 + upbeta*(-332954 + 91981*upbeta))*z3^7*z4 +(4870468 + upbeta*(-4397938 + 1217617*upbeta))*z3^6*z4^2 +8*(1396372 + upbeta*(-1259382 + 349093*upbeta))*z3^5*z4^3 +2*(7304988 + upbeta*(-6585838 + 1826247*upbeta))*z3^4*z4^4 +8*(1396372 + upbeta*(-1259382 + 349093*upbeta))*z3^3*z4^5 +(4870468 + upbeta*(-4397938 + 1217617*upbeta))*z3^2*z4^6 +3*(367924 + upbeta*(-332954 + 91981*upbeta))*z3*z4^7 +3*(33092 + upbeta*(-30042 + 8273*upbeta))*z4^8) +z2^5*z3^3*z4^3*(6*(89972 + upbeta*(-81442 + 22493*upbeta))*z3^8 +3*(1793724 + upbeta*(-1620814 + 448431*upbeta))*z3^7*z4 +180*(122108 + upbeta*(-110226 + 30527*upbeta))*z3^6*z4^2 +3*(16041444 + upbeta*(-14472994 + 4010361*upbeta))*z3^5*z4^3 +4*(15493108 + upbeta*(-13976038 + 3873277*upbeta))*z3^4*z4^4 +3*(16041444 + upbeta*(-14472994 + 4010361*upbeta))*z3^3*z4^5 +180*(122108 + upbeta*(-110226 + 30527*upbeta))*z3^2*z4^6 +3*(1793724 + upbeta*(-1620814 + 448431*upbeta))*z3*z4^7 +6*(89972 + upbeta*(-81442 + 22493*upbeta))*z4^8) +z2^7*z3*z4*(30*(3252 + upbeta*(-2962 + 813*upbeta))*z3^10 +840*(1856 + upbeta*(-1685 + 464*upbeta))*z3^9*z4 +18*(532116 + upbeta*(-481666 + 133029*upbeta))*z3^8*z4^2 +17*(1848092 + upbeta*(-1669262 + 462023*upbeta))*z3^7*z4^3 +4*(15493108 + upbeta*(-13976038 + 3873277*upbeta))*z3^6*z4^4 +6*(12890476 + upbeta*(-11623366 + 3222619*upbeta))*z3^5*z4^5 +4*(15493108 + upbeta*(-13976038 + 3873277*upbeta))*z3^4*z4^6 +17*(1848092 + upbeta*(-1669262 + 462023*upbeta))*z3^3*z4^7 +18*(532116 + upbeta*(-481666 + 133029*upbeta))*z3^2*z4^8 +840*(1856 + upbeta*(-1685 + 464*upbeta))*z3*z4^9 +30*(3252 + upbeta*(-2962 + 813*upbeta))*z4^10) +3*z2^9*(3*(4724 + upbeta*(-4314 + 1181*upbeta))*z3^10 +60*(3252 + upbeta*(-2962 + 813*upbeta))*z3^9*z4 +15*(70844 + upbeta*(-64318 + 17711*upbeta))*z3^8*z4^2 +6*(532116 + upbeta*(-481666 + 133029*upbeta))*z3^7*z4^3 +40*(149356 + upbeta*(-134920 + 37339*upbeta))*z3^6*z4^4 +60*(122108 + upbeta*(-110226 + 30527*upbeta))*z3^5*z4^5 +40*(149356 + upbeta*(-134920 + 37339*upbeta))*z3^4*z4^6 +6*(532116 + upbeta*(-481666 + 133029*upbeta))*z3^3*z4^7 +15*(70844 + upbeta*(-64318 + 17711*upbeta))*z3^2*z4^8 +60*(3252 + upbeta*(-2962 + 813*upbeta))*z3*z4^9 +3*(4724 + upbeta*(-4314 + 1181*upbeta))*z4^10) +z2^8*(z3 + z4)*(3*(4724 + upbeta*(-4314 + 1181*upbeta))*z3^10 +3*(125356 + upbeta*(-114166 + 31339*upbeta))*z3^9*z4 +6*(468652 + upbeta*(-425302 + 117163*upbeta))*z3^8*z4^2 +30*(340188 + upbeta*(-307718 + 85047*upbeta))*z3^7*z4^3 +(21211924 + upbeta*(-19145914 + 5302981*upbeta))*z3^6*z4^4 +2*(13456204 + upbeta*(-12136534 + 3364051*upbeta))*z3^5*z4^5 +(21211924 + upbeta*(-19145914 + 5302981*upbeta))*z3^4*z4^6 +30*(340188 + upbeta*(-307718 + 85047*upbeta))*z3^3*z4^7 +6*(468652 + upbeta*(-425302 + 117163*upbeta))*z3^2*z4^8 +3*(125356 + upbeta*(-114166 + 31339*upbeta))*z3*z4^9 +3*(4724 + upbeta*(-4314 + 1181*upbeta))*z4^10)) +4*z1^7*z2^5*z3^5*(z2 + z3)*z4^5*(z2 + z4)*(z3 + z4)*(3*(4724 + upbeta*(-4314 + 1181*upbeta))*z3^10*z4^10*(z3 + z4)^3 +15*(6644 + upbeta*(-6074 + 1661*upbeta))*z2*z3^9*z4^9*(z3 + z4)^4 +3*z2^2*z3^8*z4^8*(z3 + z4)^3*(15*(6932 + upbeta*(-6338 + 1733*upbeta))*z3^2 +(232388 + upbeta*(-212418 + 58097*upbeta))*z3*z4 +15*(6932 + upbeta*(-6338 + 1733*upbeta))*z4^2) +3*z2^3*z3^7*z4^7*(z3 + z4)^4*(7*(28052 + upbeta*(-25642 + 7013*upbeta))*z3^2 +(526612 + upbeta*(-480722 + 131653*upbeta))*z3*z4 +7*(28052 + upbeta*(-25642 + 7013*upbeta))*z4^2) +z2^4*z3^6*z4^6*(z3 + z4)^3*(16*(49288 + upbeta*(-45043 + 12322*upbeta))*z3^4 +54*(75292 + upbeta*(-68662 + 18823*upbeta))*z3^3*z4 +27*(248060 + upbeta*(-226078 + 62015*upbeta))*z3^2*z4^2 +54*(75292 + upbeta*(-68662 + 18823*upbeta))*z3*z4^3 +16*(49288 + upbeta*(-45043 + 12322*upbeta))*z4^4) +z2^6*z3^4*z4^4*(z3 + z4)*(16*(49288 + upbeta*(-45043 + 12322*upbeta))*z3^8 + 6*(1189196 + upbeta*(-1084136 + 297299*upbeta))*z3^7*z4 + 12*(2315204 + upbeta*(-2105717 + 578801*upbeta))*z3^6*z4^2 + (59652172 + upbeta*(-54170194 + 14913043*upbeta))*z3^5*z4^3 + 4*(19107856 + upbeta*(-17342569 +4776964*upbeta))*z3^4*z4^4 +(59652172 + upbeta*(-54170194 + 14913043*upbeta))*z3^3*z4^5 +12*(2315204 + upbeta*(-2105717 + 578801*upbeta))*z3^2*z4^6 +6*(1189196 + upbeta*(-1084136 + 297299*upbeta))*z3*z4^7 +16*(49288 + upbeta*(-45043 + 12322*upbeta))*z4^8) +z2^5*z3^5*z4^5*((851848 - 778408*upbeta + 212962*upbeta^2)*z3^8 +22*(360172 + upbeta*(-328432 + 90043*upbeta))*z3^7*z4 +3*(10353548 + upbeta*(-9427706 + 2588387*upbeta))*z3^6*z4^2 +2*(33278396 + upbeta*(-30278084 + 8319599*upbeta))*z3^5*z4^3 +4*(21283988 + upbeta*(-19360019 + 5320997*upbeta))*z3^4*z4^4 +2*(33278396 + upbeta*(-30278084 + 8319599*upbeta))*z3^3*z4^5 +3*(10353548 + upbeta*(-9427706 + 2588387*upbeta))*z3^2*z4^6 +22*(360172 + upbeta*(-328432 + 90043*upbeta))*z3*z4^7 +2*(425924 + upbeta*(-389204 + 106481*upbeta))*z4^8) +z2^13*(3*(4724 + upbeta*(-4314 + 1181*upbeta))*z3^10 +15*(6644 + upbeta*(-6074 + 1661*upbeta))*z3^9*z4 +45*(6932 + upbeta*(-6338 + 1733*upbeta))*z3^8*z4^2 +21*(28052 + upbeta*(-25642 + 7013*upbeta))*z3^7*z4^3 +16*(49288 + upbeta*(-45043 + 12322*upbeta))*z3^6*z4^4 +2*(425924 + upbeta*(-389204 + 106481*upbeta))*z3^5*z4^5 +16*(49288 + upbeta*(-45043 + 12322*upbeta))*z3^4*z4^6 +21*(28052 + upbeta*(-25642 + 7013*upbeta))*z3^3*z4^7 +45*(6932 + upbeta*(-6338 + 1733*upbeta))*z3^2*z4^8 +15*(6644 + upbeta*(-6074 + 1661*upbeta))*z3*z4^9 +3*(4724 + upbeta*(-4314 + 1181*upbeta))*z4^10) +z2^12*(z3 + z4)*(9*(4724 + upbeta*(-4314 + 1181*upbeta))*z3^10 +3*(118708 + upbeta*(-108538 + 29677*upbeta))*z3^9*z4 +195*(6548 + upbeta*(-5986 + 1637*upbeta))*z3^8*z4^2 +204*(13036 + upbeta*(-11906 + 3259*upbeta))*z3^7*z4^3 +6*(628708 + upbeta*(-573498 + 157177*upbeta))*z3^6*z4^4 +4*(1037884 + upbeta*(-946129 + 259471*upbeta))*z3^5*z4^5 +6*(628708 + upbeta*(-573498 + 157177*upbeta))*z3^4*z4^6 +204*(13036 + upbeta*(-11906 + 3259*upbeta))*z3^3*z4^7 +195*(6548 + upbeta*(-5986 + 1637*upbeta))*z3^2*z4^8 +3*(118708 + upbeta*(-108538 + 29677*upbeta))*z3*z4^9 +9*(4724 + upbeta*(-4314 + 1181*upbeta))*z4^10) +z2^8*z3^2*z4^2*(z3 + z4)*(45*(6932 + upbeta*(-6338 + 1733*upbeta))*z3^10 + 18*(201348 + upbeta*(-183938 + 50337*upbeta))*z3^9*z4 +3*(5878828 + upbeta*(-5359510 + 1469707*upbeta))*z3^8*z4^2 +(48920308 + upbeta*(-44477638 + 12230077*upbeta))*z3^7*z4^3 +2*(43581644 + upbeta*(-39531416 + 10895411*upbeta))*z3^6*z4^4 +12*(8760928 + upbeta*(-7939413 + 2190232*upbeta))*z3^5*z4^5 +2*(43581644 + upbeta*(-39531416 + 10895411*upbeta))*z3^4*z4^6 +(48920308 + upbeta*(-44477638 + 12230077*upbeta))*z3^3*z4^7 +3*(5878828 + upbeta*(-5359510 + 1469707*upbeta))*z3^2*z4^8 +18*(201348 + upbeta*(-183938 + 50337*upbeta))*z3*z4^9 +45*(6932 + upbeta*(-6338 + 1733*upbeta))*z4^10) +z2^7*z3^3*z4^3*(21*(28052 + upbeta*(-25642 + 7013*upbeta))*z3^10 +6*(1071932 + upbeta*(-978302 + 267983*upbeta))*z3^9*z4 +3*(10353548 + upbeta*(-9427706 + 2588387*upbeta))*z3^8*z4^2 +(87434620 + upbeta*(-79438798 + 21858655*upbeta))*z3^7*z4^3 +8*(19795508 + upbeta*(-17956910 + 4948877*upbeta))*z3^6*z4^4 +2*(96147212 + upbeta*(-87167894 + 24036803*upbeta))*z3^5*z4^5 +8*(19795508 + upbeta*(-17956910 + 4948877*upbeta))*z3^4*z4^6 +(87434620 + upbeta*(-79438798 + 21858655*upbeta))*z3^3*z4^7 +3*(10353548 + upbeta*(-9427706 + 2588387*upbeta))*z3^2*z4^8 +6*(1071932 + upbeta*(-978302 + 267983*upbeta))*z3*z4^9 +21*(28052 + upbeta*(-25642 + 7013*upbeta))*z4^10) +3*z2^11*(3*(4724 + upbeta*(-4314 + 1181*upbeta))*z3^12 +30*(6644 + upbeta*(-6074 + 1661*upbeta))*z3^11*z4 +147*(7572 + upbeta*(-6922 + 1893*upbeta))*z3^10*z4^2 +3*(1160332 + upbeta*(-1059782 + 290083*upbeta))*z3^9*z4^3 +(7086916 + upbeta*(-6463138 + 1771729*upbeta))*z3^8*z4^4 +(10353548 + upbeta*(-9427706 + 2588387*upbeta))*z3^7*z4^5 +42*(277124 + upbeta*(-252170 + 69281*upbeta))*z3^6*z4^6 +(10353548 + upbeta*(-9427706 + 2588387*upbeta))*z3^5*z4^7 +(7086916 + upbeta*(-6463138 + 1771729*upbeta))*z3^4*z4^8 +3*(1160332 + upbeta*(-1059782 + 290083*upbeta))*z3^3*z4^9 +147*(7572 + upbeta*(-6922 + 1893*upbeta))*z3^2*z4^10 +30*(6644 + upbeta*(-6074 + 1661*upbeta))*z3*z4^11 +3*(4724 + upbeta*(-4314 + 1181*upbeta))*z4^12) +z2^10*(z3 + z4)*(3*(4724 + upbeta*(-4314 + 1181*upbeta))*z3^12 +21*(18308 + upbeta*(-16738 + 4577*upbeta))*z3^11*z4 +168*(17588 + upbeta*(-16078 + 4397*upbeta))*z3^10*z4^2 +18*(624276 + upbeta*(-569986 + 156069*upbeta))*z3^9*z4^3 +(25907572 + upbeta*(-23604250 + 6476893*upbeta))*z3^8*z4^4 +3*(13549740 + upbeta*(-12317306 + 3387435*upbeta))*z3^7*z4^5 +10*(4678540 + upbeta*(-4248688 + 1169635*upbeta))*z3^6*z4^6 +3*(13549740 + upbeta*(-12317306 + 3387435*upbeta))*z3^5*z4^7 +(25907572 + upbeta*(-23604250 + 6476893*upbeta))*z3^4*z4^8 +18*(624276 + upbeta*(-569986 + 156069*upbeta))*z3^3*z4^9 +168*(17588 + upbeta*(-16078 + 4397*upbeta))*z3^2*z4^10 +21*(18308 + upbeta*(-16738 + 4577*upbeta))*z3*z4^11 +3*(4724 + upbeta*(-4314 + 1181*upbeta))*z4^12) +z2^9*z3*z4*(15*(6644 + upbeta*(-6074 + 1661*upbeta))*z3^12 +6*(272164 + upbeta*(-248814 + 68041*upbeta))*z3^11*z4 +9*(1160332 + upbeta*(-1059782 + 290083*upbeta))*z3^10*z4^2 +(37144540 + upbeta*(-33863998 + 9286135*upbeta))*z3^9*z4^3 +4*(21283988 + upbeta*(-19360019 + 5320997*upbeta))*z3^8*z4^4 +(136083596 + upbeta*(-123540470 + 34020899*upbeta))*z3^7*z4^5 +8*(19795508 + upbeta*(-17956910 + 4948877*upbeta))*z3^6*z4^6 +(136083596 + upbeta*(-123540470 + 34020899*upbeta))*z3^5*z4^7 +4*(21283988 + upbeta*(-19360019 + 5320997*upbeta))*z3^4*z4^8 +(37144540 + upbeta*(-33863998 + 9286135*upbeta))*z3^3*z4^9 +9*(1160332 + upbeta*(-1059782 + 290083*upbeta))*z3^2*z4^10 +6*(272164 + upbeta*(-248814 + 68041*upbeta))*z3*z4^11 +15*(6644 + upbeta*(-6074 + 1661*upbeta))*z4^12)) +z1^6*z2^6*z3^6*(z2 + z3)*z4^6*(z2 + z4)*(z3 + z4)*(6*(9524 + upbeta*(-8714 + 2381*upbeta))*z3^9*z4^9*(z3 + z4)^3 +6*(66364 + upbeta*(-60654 + 16591*upbeta))*z2*z3^8*z4^8*(z3 + z4)^4 + 3*z2^2*z3^7*z4^7*(z3 + z4)^3*(3*(137012 + upbeta*(-125002 + 34253*upbeta))*z3^2 +2*(459252 + upbeta*(-418922 + 114813*upbeta))*z3*z4 +3*(137012 + upbeta*(-125002 + 34253*upbeta))*z4^2) +9*z2^3*z3^6*z4^6*(z3 + z4)^4*((255388 + upbeta*(-232478 + 63847*upbeta))*z3^2 +80*(8564 + upbeta*(-7790 + 2141*upbeta))*z3*z4 +(255388 + upbeta*(-232478 + 63847*upbeta))*z4^2) +z2^4*z3^5*z4^5*(z3 + z4)^3*(4*(750604 + upbeta*(-682054 + 187651*upbeta))*z3^4 +3*(5177596 + upbeta*(-4698446 + 1294399*upbeta))*z3^3*z4 +162*(158084 + upbeta*(-143402 + 39521*upbeta))*z3^2*z4^2 +3*(5177596 + upbeta*(-4698446 + 1294399*upbeta))*z3*z4^3 +4*(750604 + upbeta*(-682054 + 187651*upbeta))*z4^4) +z2^12*(z3 + z4)*(6*(9524 + upbeta*(-8714 + 2381*upbeta))*z3^8 +2940*(116 + upbeta*(-106 + 29*upbeta))*z3^7*z4 +3*(297356 + upbeta*(-271126 + 74339*upbeta))*z3^6*z4^2 +6*(234404 + upbeta*(-213154 + 58601*upbeta))*z3^5*z4^3 +2*(797996 + upbeta*(-724646 + 199499*upbeta))*z3^4*z4^4 +6*(234404 + upbeta*(-213154 + 58601*upbeta))*z3^3*z4^5 +3*(297356 + upbeta*(-271126 + 74339*upbeta))*z3^2*z4^6 +2940*(116 + upbeta*(-106 + 29*upbeta))*z3*z4^7 +6*(9524 + upbeta*(-8714 + 2381*upbeta))*z4^8) +z2^6*z3^3*z4^3*(z3 + z4)*(9*(255388 + upbeta*(-232478 + 63847*upbeta))*z3^8 + 6*(3706924 + upbeta*(-3364614 + 926731*upbeta))*z3^7*z4 + 12*(7534068 + upbeta*(-6822182 + 1883517*upbeta))*z3^6*z4^2 + 48*(4139656 + upbeta*(-3743111 + 1034914*upbeta))*z3^5*z4^3 + 2*(128236700 + upbeta*(-115897502 +32059175*upbeta))*z3^4*z4^4 +48*(4139656 + upbeta*(-3743111 + 1034914*upbeta))*z3^3*z4^5 +12*(7534068 + upbeta*(-6822182 + 1883517*upbeta))*z3^2*z4^6 +6*(3706924 + upbeta*(-3364614 + 926731*upbeta))*z3*z4^7 +9*(255388 + upbeta*(-232478 + 63847*upbeta))*z4^8) +2*z2^5*z3^4*z4^4*(2*(750604 + upbeta*(-682054 + 187651*upbeta))*z3^8 + 4*(3553316 + upbeta*(-3222866 + 888329*upbeta))*z3^7*z4 +3*(18775060 + upbeta*(-17008978 + 4693765*upbeta))*z3^6*z4^2 +8*(15174892 + upbeta*(-13738594 + 3793723*upbeta))*z3^5*z4^3 +6*(25928628 + upbeta*(-23469682 + 6482157*upbeta))*z3^4*z4^4 +8*(15174892 + upbeta*(-13738594 + 3793723*upbeta))*z3^3*z4^5 +3*(18775060 + upbeta*(-17008978 + 4693765*upbeta))*z3^2*z4^6 +4*(3553316 + upbeta*(-3222866 + 888329*upbeta))*z3*z4^7 +2*(750604 + upbeta*(-682054 + 187651*upbeta))*z4^8) +3*z2^10*(z3 + z4)*(6*(9524 + upbeta*(-8714 + 2381*upbeta))*z3^10 +6*(123204 + upbeta*(-112594 + 30801*upbeta))*z3^9*z4 +12*(305036 + upbeta*(-278166 + 76259*upbeta))*z3^8*z4^2 +9*(1102684 + upbeta*(-1002494 + 275671*upbeta))*z3^7*z4^3 +16*(1071724 + upbeta*(-971551 + 267931*upbeta))*z3^6*z4^4 +14*(1457324 + upbeta*(-1319510 + 364331*upbeta))*z3^5*z4^5 +16*(1071724 + upbeta*(-971551 + 267931*upbeta))*z3^4*z4^6 +9*(1102684 + upbeta*(-1002494 + 275671*upbeta))*z3^3*z4^7 +12*(305036 + upbeta*(-278166 + 76259*upbeta))*z3^2*z4^8 +6*(123204 + upbeta*(-112594 + 30801*upbeta))*z3*z4^9 +6*(9524 + upbeta*(-8714 + 2381*upbeta))*z4^10) +z2^11*(18*(9524 + upbeta*(-8714 + 2381*upbeta))*z3^10 +24*(66364 + upbeta*(-60654 + 16591*upbeta))*z3^9*z4 +3*(2151612 + upbeta*(-1962862 + 537903*upbeta))*z3^8*z4^2 +396*(38788 + upbeta*(-35298 + 9697*upbeta))*z3^7*z4^3 +3*(8180012 + upbeta*(-7426662 + 2045003*upbeta))*z3^6*z4^4 +8*(3553316 + upbeta*(-3222866 + 888329*upbeta))*z3^5*z4^5 +3*(8180012 + upbeta*(-7426662 + 2045003*upbeta))*z3^4*z4^6 +396*(38788 + upbeta*(-35298 + 9697*upbeta))*z3^3*z4^7 +3*(2151612 + upbeta*(-1962862 + 537903*upbeta))*z3^2*z4^8 +24*(66364 + upbeta*(-60654 + 16591*upbeta))*z3*z4^9 +18*(9524 + upbeta*(-8714 + 2381*upbeta))*z4^10) +z2^8*z3*z4*(z3 + z4)*(6*(66364 + upbeta*(-60654 + 16591*upbeta))*z3^10 + 3*(2018884 + upbeta*(-1841554 + 504721*upbeta))*z3^9*z4 +6*(5782852 + upbeta*(-5259442 + 1445713*upbeta))*z3^8*z4^2 +16*(6704080 + upbeta*(-6077893 + 1676020*upbeta))*z3^7*z4^3 +92*(2216068 + upbeta*(-2004238 + 554017*upbeta))*z3^6*z4^4 +2*(125649316 + upbeta*(-113537218 + 31412329*upbeta))*z3^5*z4^5 +92*(2216068 + upbeta*(-2004238 + 554017*upbeta))*z3^4*z4^6 +16*(6704080 + upbeta*(-6077893 + 1676020*upbeta))*z3^3*z4^7 +6*(5782852 + upbeta*(-5259442 + 1445713*upbeta))*z3^2*z4^8 +3*(2018884 + upbeta*(-1841554 + 504721*upbeta))*z3*z4^9 +6*(66364 + upbeta*(-60654 + 16591*upbeta))*z4^10) +z2^7*z3^2*z4^2*(9*(137012 + upbeta*(-125002 + 34253*upbeta))*z3^10 +396*(38788 + upbeta*(-35298 + 9697*upbeta))*z3^9*z4 +3*(27071740 + upbeta*(-24567262 + 6767935*upbeta))*z3^8*z4^2 +16*(15174892 + upbeta*(-13738594 + 3793723*upbeta))*z3^7*z4^3 +2*(227588444 + upbeta*(-205732166 + 56897111*upbeta))*z3^6*z4^4 +72*(7762948 + upbeta*(-7013746 + 1940737*upbeta))*z3^5*z4^5 +2*(227588444 + upbeta*(-205732166 + 56897111*upbeta))*z3^4*z4^6 +16*(15174892 + upbeta*(-13738594 + 3793723*upbeta))*z3^3*z4^7 +3*(27071740 + upbeta*(-24567262 + 6767935*upbeta))*z3^2*z4^8 +396*(38788 + upbeta*(-35298 + 9697*upbeta))*z3*z4^9 +9*(137012 + upbeta*(-125002 + 34253*upbeta))*z4^10) +2*z2^9*(3*(9524 + upbeta*(-8714 + 2381*upbeta))*z3^12 +12*(66364 + upbeta*(-60654 + 16591*upbeta))*z3^11*z4 +9*(733276 + upbeta*(-668926 + 183319*upbeta))*z3^10*z4^2 +36*(769228 + upbeta*(-699878 + 192307*upbeta))*z3^9*z4^3 +(70981196 + upbeta*(-64401470 + 17745299*upbeta))*z3^8*z4^4 +8*(15174892 + upbeta*(-13738594 + 3793723*upbeta))*z3^7*z4^5 +6*(24092692 + upbeta*(-21794626 + 6023173*upbeta))*z3^6*z4^6 +8*(15174892 + upbeta*(-13738594 + 3793723*upbeta))*z3^5*z4^7 +(70981196 + upbeta*(-64401470 + 17745299*upbeta))*z3^4*z4^8 +36*(769228 + upbeta*(-699878 + 192307*upbeta))*z3^3*z4^9 +9*(733276 + upbeta*(-668926 + 183319*upbeta))*z3^2*z4^10 +12*(66364 + upbeta*(-60654 + 16591*upbeta))*z3*z4^11 +3*(9524 + upbeta*(-8714 + 2381*upbeta))*z4^12)) +z1^20*(315*(20 + upbeta*(-18 + 5*upbeta))*z3^12*z4^12*(z3 + z4)^4 +1260*(20 + upbeta*(-18 + 5*upbeta))*z2*z3^11*z4^11*(z3 + z4)^5 +315*(20 + upbeta*(-18 + 5*upbeta))*z2^2*z3^10*z4^10*(z3 + z4)^4*(7*z3^2 + 16*z3*z4 + 7*z4^2) + 12*z2^3*z3^9*z4^9*(z3 + z4)^5*(2*(2164 + upbeta*(-1954 + 541*upbeta))*z3^2 +(10372 + upbeta*(-9322 + 2593*upbeta))*z3*z4 +2*(2164 + upbeta*(-1954 + 541*upbeta))*z4^2) +3*z2^4*z3^8*z4^8*(z3 + z4)^4*((18348 + upbeta*(-16678 + 4587*upbeta))*z3^4 +32*(2164 + upbeta*(-1954 + 541*upbeta))*z3^3*z4 +5130*(20 + upbeta*(-18 + 5*upbeta))*z3^2*z4^2 +32*(2164 + upbeta*(-1954 + 541*upbeta))*z3*z4^3 +(18348 + upbeta*(-16678 + 4587*upbeta))*z4^4) +4*z2^5*z3^7*z4^7*(z3 + z4)*(3*(4724 + upbeta*(-4314 + 1181*upbeta))*z3^8 + 30*(3252 + upbeta*(-2962 + 813*upbeta))*z3^7*z4 +9*(33092 + upbeta*(-30042 + 8273*upbeta))*z3^6*z4^2 +6*(89972 + upbeta*(-81442 + 22493*upbeta))*z3^5*z4^3 +64*(10168 + upbeta*(-9193 + 2542*upbeta))*z3^4*z4^4 +6*(89972 + upbeta*(-81442 + 22493*upbeta))*z3^3*z4^5 +9*(33092 + upbeta*(-30042 + 8273*upbeta))*z3^2*z4^6 +30*(3252 + upbeta*(-2962 + 813*upbeta))*z3*z4^7 +3*(4724 + upbeta*(-4314 + 1181*upbeta))*z4^8) +z2^6*z3^6*z4^6*(z3 + z4)^2*(6*(9524 + upbeta*(-8714 + 2381*upbeta))*z3^8 + 2940*(116 + upbeta*(-106 + 29*upbeta))*z3^7*z4 +3*(297356 + upbeta*(-271126 + 74339*upbeta))*z3^6*z4^2 +6*(234404 + upbeta*(-213154 + 58601*upbeta))*z3^5*z4^3 +2*(797996 + upbeta*(-724646 + 199499*upbeta))*z3^4*z4^4 +6*(234404 + upbeta*(-213154 + 58601*upbeta))*z3^3*z4^5 +3*(297356 + upbeta*(-271126 + 74339*upbeta))*z3^2*z4^6 +2940*(116 + upbeta*(-106 + 29*upbeta))*z3*z4^7 +6*(9524 + upbeta*(-8714 + 2381*upbeta))*z4^8) +4*z2^7*z3^5*z4^5*(z3 + z4)*(3*(4724 + upbeta*(-4314 + 1181*upbeta))*z3^10 + 15*(6644 + upbeta*(-6074 + 1661*upbeta))*z3^9*z4 +45*(6932 + upbeta*(-6338 + 1733*upbeta))*z3^8*z4^2 +21*(28052 + upbeta*(-25642 + 7013*upbeta))*z3^7*z4^3 +16*(49288 + upbeta*(-45043 + 12322*upbeta))*z3^6*z4^4 +2*(425924 + upbeta*(-389204 + 106481*upbeta))*z3^5*z4^5 +16*(49288 + upbeta*(-45043 + 12322*upbeta))*z3^4*z4^6 +21*(28052 + upbeta*(-25642 + 7013*upbeta))*z3^3*z4^7 +45*(6932 + upbeta*(-6338 + 1733*upbeta))*z3^2*z4^8 +15*(6644 + upbeta*(-6074 + 1661*upbeta))*z3*z4^9 +3*(4724 + upbeta*(-4314 + 1181*upbeta))*z4^10) +3*z2^16*(105*(20 + upbeta*(-18 + 5*upbeta))*z3^12 +420*(20 + upbeta*(-18 + 5*upbeta))*z3^11*z4 +735*(20 + upbeta*(-18 + 5*upbeta))*z3^10*z4^2 +8*(2164 + upbeta*(-1954 + 541*upbeta))*z3^9*z4^3 +(18348 + upbeta*(-16678 + 4587*upbeta))*z3^8*z4^4 +4*(4724 + upbeta*(-4314 + 1181*upbeta))*z3^7*z4^5 +2*(9524 + upbeta*(-8714 + 2381*upbeta))*z3^6*z4^6 +4*(4724 + upbeta*(-4314 + 1181*upbeta))*z3^5*z4^7 +(18348 + upbeta*(-16678 + 4587*upbeta))*z3^4*z4^8 +8*(2164 + upbeta*(-1954 + 541*upbeta))*z3^3*z4^9 +735*(20 + upbeta*(-18 + 5*upbeta))*z3^2*z4^10 +420*(20 + upbeta*(-18 + 5*upbeta))*z3*z4^11 +105*(20 + upbeta*(-18 + 5*upbeta))*z4^12) + 12*z2^15*(z3 + z4)*(105*(20 + upbeta*(-18 + 5*upbeta))*z3^12 +420*(20 + upbeta*(-18 + 5*upbeta))*z3^11*z4 +735*(20 + upbeta*(-18 + 5*upbeta))*z3^10*z4^2 +8*(2164 + upbeta*(-1954 + 541*upbeta))*z3^9*z4^3 +(18348 + upbeta*(-16678 + 4587*upbeta))*z3^8*z4^4 +4*(4724 + upbeta*(-4314 + 1181*upbeta))*z3^7*z4^5 +2*(9524 + upbeta*(-8714 + 2381*upbeta))*z3^6*z4^6 +4*(4724 + upbeta*(-4314 + 1181*upbeta))*z3^5*z4^7 +(18348 + upbeta*(-16678 + 4587*upbeta))*z3^4*z4^8 +8*(2164 + upbeta*(-1954 + 541*upbeta))*z3^3*z4^9 +735*(20 + upbeta*(-18 + 5*upbeta))*z3^2*z4^10 +420*(20 + upbeta*(-18 + 5*upbeta))*z3*z4^11 +105*(20 + upbeta*(-18 + 5*upbeta))*z4^12) + 4*z2^9*z3^3*z4^3*(z3 + z4)*(6*(2164 + upbeta*(-1954 + 541*upbeta))*z3^12 +3*(31332 + upbeta*(-28402 + 7833*upbeta))*z3^11*z4 +36*(8372 + upbeta*(-7612 + 2093*upbeta))*z3^10*z4^2 +9*(64612 + upbeta*(-58922 + 16153*upbeta))*z3^9*z4^3 +8*(99524 + upbeta*(-91109 + 24881*upbeta))*z3^8*z4^4 +40*(22292 + upbeta*(-20498 + 5573*upbeta))*z3^7*z4^5 +12*(76108 + upbeta*(-70138 + 19027*upbeta))*z3^6*z4^6 +40*(22292 + upbeta*(-20498 + 5573*upbeta))*z3^5*z4^7 +8*(99524 + upbeta*(-91109 + 24881*upbeta))*z3^4*z4^8 +9*(64612 + upbeta*(-58922 + 16153*upbeta))*z3^3*z4^9 +36*(8372 + upbeta*(-7612 + 2093*upbeta))*z3^2*z4^10 +3*(31332 + upbeta*(-28402 + 7833*upbeta))*z3*z4^11 +6*(2164 + upbeta*(-1954 + 541*upbeta))*z4^12) +z2^8*z3^4*z4^4*(3*(18348 + upbeta*(-16678 + 4587*upbeta))*z3^12 +12*(37244 + upbeta*(-33934 + 9311*upbeta))*z3^11*z4 +39*(41828 + upbeta*(-38178 + 10457*upbeta))*z3^10*z4^2 +24*(150172 + upbeta*(-137282 + 37543*upbeta))*z3^9*z4^3 +2*(2785012 + upbeta*(-2550562 + 696253*upbeta))*z3^8*z4^4 +96*(70328 + upbeta*(-64533 + 17582*upbeta))*z3^7*z4^5 +4*(1773116 + upbeta*(-1628546 + 443279*upbeta))*z3^6*z4^6 +96*(70328 + upbeta*(-64533 + 17582*upbeta))*z3^5*z4^7 +2*(2785012 + upbeta*(-2550562 + 696253*upbeta))*z3^4*z4^8 +24*(150172 + upbeta*(-137282 + 37543*upbeta))*z3^3*z4^9 +39*(41828 + upbeta*(-38178 + 10457*upbeta))*z3^2*z4^10 +12*(37244 + upbeta*(-33934 + 9311*upbeta))*z3*z4^11 +3*(18348 + upbeta*(-16678 + 4587*upbeta))*z4^12) +12*z2^13*(z3 + z4)*(105*(20 + upbeta*(-18 + 5*upbeta))*z3^14 +945*(20 + upbeta*(-18 + 5*upbeta))*z3^13*z4 +3045*(20 + upbeta*(-18 + 5*upbeta))*z3^12*z4^2 +5*(21548 + upbeta*(-19406 + 5387*upbeta))*z3^11*z4^3 +2*(67196 + upbeta*(-60706 + 16799*upbeta))*z3^10*z4^4 +27*(5364 + upbeta*(-4874 + 1341*upbeta))*z3^9*z4^5 +216*(692 + upbeta*(-632 + 173*upbeta))*z3^8*z4^6 +2*(75436 + upbeta*(-69026 + 18859*upbeta))*z3^7*z4^7 +216*(692 + upbeta*(-632 + 173*upbeta))*z3^6*z4^8 +27*(5364 + upbeta*(-4874 + 1341*upbeta))*z3^5*z4^9 +2*(67196 + upbeta*(-60706 + 16799*upbeta))*z3^4*z4^10 +5*(21548 + upbeta*(-19406 + 5387*upbeta))*z3^3*z4^11 +3045*(20 + upbeta*(-18 + 5*upbeta))*z3^2*z4^12 +945*(20 + upbeta*(-18 + 5*upbeta))*z3*z4^13 +105*(20 + upbeta*(-18 + 5*upbeta))*z4^14) +4*z2^11*z3*z4*(z3 + z4)*(315*(20 + upbeta*(-18 + 5*upbeta))*z3^14 +3150*(20 + upbeta*(-18 + 5*upbeta))*z3^13*z4 +9*(26156 + upbeta*(-23566 + 6539*upbeta))*z3^12*z4^2 +12*(40916 + upbeta*(-36936 + 10229*upbeta))*z3^11*z4^3 +2*(349796 + upbeta*(-316886 + 87449*upbeta))*z3^10*z4^4 +4*(200404 + upbeta*(-182584 + 50101*upbeta))*z3^9*z4^5 +10*(83884 + upbeta*(-76876 + 20971*upbeta))*z3^8*z4^6 +2*(424516 + upbeta*(-390016 + 106129*upbeta))*z3^7*z4^7 +10*(83884 + upbeta*(-76876 + 20971*upbeta))*z3^6*z4^8 +4*(200404 + upbeta*(-182584 + 50101*upbeta))*z3^5*z4^9 +2*(349796 + upbeta*(-316886 + 87449*upbeta))*z3^4*z4^10 +12*(40916 + upbeta*(-36936 + 10229*upbeta))*z3^3*z4^11 +9*(26156 + upbeta*(-23566 + 6539*upbeta))*z3^2*z4^12 +3150*(20 + upbeta*(-18 + 5*upbeta))*z3*z4^13 +315*(20 + upbeta*(-18 + 5*upbeta))*z4^14) +3*z2^14*(630*(20 + upbeta*(-18 + 5*upbeta))*z3^14 +4200*(20 + upbeta*(-18 + 5*upbeta))*z3^13*z4 +11865*(20 + upbeta*(-18 + 5*upbeta))*z3^12*z4^2 +12*(33156 + upbeta*(-29866 + 8289*upbeta))*z3^11*z4^3 +20*(24484 + upbeta*(-22126 + 6121*upbeta))*z3^10*z4^4 +4*(131796 + upbeta*(-119746 + 32949*upbeta))*z3^9*z4^5 +13*(41828 + upbeta*(-38178 + 10457*upbeta))*z3^8*z4^6 +3920*(140 + upbeta*(-128 + 35*upbeta))*z3^7*z4^7 +13*(41828 + upbeta*(-38178 + 10457*upbeta))*z3^6*z4^8 +4*(131796 + upbeta*(-119746 + 32949*upbeta))*z3^5*z4^9 +20*(24484 + upbeta*(-22126 + 6121*upbeta))*z3^4*z4^10 +12*(33156 + upbeta*(-29866 + 8289*upbeta))*z3^3*z4^11 +11865*(20 + upbeta*(-18 + 5*upbeta))*z3^2*z4^12 +4200*(20 + upbeta*(-18 + 5*upbeta))*z3*z4^13 +630*(20 + upbeta*(-18 + 5*upbeta))*z4^14) + z2^10*z3^2*z4^2*(2205*(20 + upbeta*(-18 + 5*upbeta))*z3^14 +12*(32012 + upbeta*(-28862 + 8003*upbeta))*z3^13*z4 +60*(24484 + upbeta*(-22126 + 6121*upbeta))*z3^12*z4^2 +60*(55844 + upbeta*(-50602 + 13961*upbeta))*z3^11*z4^3 +(5300908 + upbeta*(-4820518 + 1325227*upbeta))*z3^10*z4^4 +8*(820228 + upbeta*(-749548 + 205057*upbeta))*z3^9*z4^5 +4*(1773116 + upbeta*(-1628546 + 443279*upbeta))*z3^8*z4^6 +16*(451244 + upbeta*(-415394 + 112811*upbeta))*z3^7*z4^7 +4*(1773116 + upbeta*(-1628546 + 443279*upbeta))*z3^6*z4^8 +8*(820228 + upbeta*(-749548 + 205057*upbeta))*z3^5*z4^9 +(5300908 + upbeta*(-4820518 + 1325227*upbeta))*z3^4*z4^10 +60*(55844 + upbeta*(-50602 + 13961*upbeta))*z3^3*z4^11 +60*(24484 + upbeta*(-22126 + 6121*upbeta))*z3^2*z4^12 +12*(32012 + upbeta*(-28862 + 8003*upbeta))*z3*z4^13 +2205*(20 + upbeta*(-18 + 5*upbeta))*z4^14) +z2^12*(315*(20 + upbeta*(-18 + 5*upbeta))*z3^16 +6300*(20 + upbeta*(-18 + 5*upbeta))*z3^15*z4 +35595*(20 + upbeta*(-18 + 5*upbeta))*z3^14*z4^2 +960*(2108 + upbeta*(-1898 + 527*upbeta))*z3^13*z4^3 +30*(120628 + upbeta*(-108762 + 30157*upbeta))*z3^12*z4^4 +8*(595292 + upbeta*(-538502 + 148823*upbeta))*z3^11*z4^5 +(5300908 + upbeta*(-4820518 + 1325227*upbeta))*z3^10*z4^6 +20*(275540 + upbeta*(-251834 + 68885*upbeta))*z3^9*z4^7 +2*(2785012 + upbeta*(-2550562 + 696253*upbeta))*z3^8*z4^8 +20*(275540 + upbeta*(-251834 + 68885*upbeta))*z3^7*z4^9 +(5300908 + upbeta*(-4820518 + 1325227*upbeta))*z3^6*z4^10 +8*(595292 + upbeta*(-538502 + 148823*upbeta))*z3^5*z4^11 +30*(120628 + upbeta*(-108762 + 30157*upbeta))*z3^4*z4^12 +960*(2108 + upbeta*(-1898 + 527*upbeta))*z3^3*z4^13 +35595*(20 + upbeta*(-18 + 5*upbeta))*z3^2*z4^14 +6300*(20 + upbeta*(-18 + 5*upbeta))*z3*z4^15 +315*(20 + upbeta*(-18 + 5*upbeta))*z4^16)) +4*z1^19*(z2 + z3 + z4)*(315*(20 + upbeta*(-18 + 5*upbeta))*z3^12*z4^12*(z3 + z4)^4 + 1260*(20 + upbeta*(-18 + 5*upbeta))*z2*z3^11*z4^11*(z3 + z4)^5 + 315*(20 + upbeta*(-18 + 5*upbeta))*z2^2*z3^10*z4^10*(z3 + z4)^4*(7*z3^2 + 16*z3*z4 + 7*z4^2) + 12*z2^3*z3^9*z4^9*(z3 + z4)^5*(2*(2164 + upbeta*(-1954 + 541*upbeta))*z3^2 +(10372 + upbeta*(-9322 + 2593*upbeta))*z3*z4 +2*(2164 + upbeta*(-1954 + 541*upbeta))*z4^2) +3*z2^4*z3^8*z4^8*(z3 + z4)^4*((18348 + upbeta*(-16678 + 4587*upbeta))*z3^4 +32*(2164 + upbeta*(-1954 + 541*upbeta))*z3^3*z4 +5130*(20 + upbeta*(-18 + 5*upbeta))*z3^2*z4^2 +32*(2164 + upbeta*(-1954 + 541*upbeta))*z3*z4^3 +(18348 + upbeta*(-16678 + 4587*upbeta))*z4^4) +4*z2^5*z3^7*z4^7*(z3 + z4)*(3*(4724 + upbeta*(-4314 + 1181*upbeta))*z3^8 + 30*(3252 + upbeta*(-2962 + 813*upbeta))*z3^7*z4 +9*(33092 + upbeta*(-30042 + 8273*upbeta))*z3^6*z4^2 +6*(89972 + upbeta*(-81442 + 22493*upbeta))*z3^5*z4^3 +64*(10168 + upbeta*(-9193 + 2542*upbeta))*z3^4*z4^4 +6*(89972 + upbeta*(-81442 + 22493*upbeta))*z3^3*z4^5 +9*(33092 + upbeta*(-30042 + 8273*upbeta))*z3^2*z4^6 +30*(3252 + upbeta*(-2962 + 813*upbeta))*z3*z4^7 +3*(4724 + upbeta*(-4314 + 1181*upbeta))*z4^8) +z2^6*z3^6*z4^6*(z3 + z4)^2*(6*(9524 + upbeta*(-8714 + 2381*upbeta))*z3^8 + 2940*(116 + upbeta*(-106 + 29*upbeta))*z3^7*z4 +3*(297356 + upbeta*(-271126 + 74339*upbeta))*z3^6*z4^2 +6*(234404 + upbeta*(-213154 + 58601*upbeta))*z3^5*z4^3 +2*(797996 + upbeta*(-724646 + 199499*upbeta))*z3^4*z4^4 +6*(234404 + upbeta*(-213154 + 58601*upbeta))*z3^3*z4^5 +3*(297356 + upbeta*(-271126 + 74339*upbeta))*z3^2*z4^6 +2940*(116 + upbeta*(-106 + 29*upbeta))*z3*z4^7 +6*(9524 + upbeta*(-8714 + 2381*upbeta))*z4^8) +4*z2^7*z3^5*z4^5*(z3 + z4)*(3*(4724 + upbeta*(-4314 + 1181*upbeta))*z3^10 + 15*(6644 + upbeta*(-6074 + 1661*upbeta))*z3^9*z4 +45*(6932 + upbeta*(-6338 + 1733*upbeta))*z3^8*z4^2 +21*(28052 + upbeta*(-25642 + 7013*upbeta))*z3^7*z4^3 +16*(49288 + upbeta*(-45043 + 12322*upbeta))*z3^6*z4^4 +2*(425924 + upbeta*(-389204 + 106481*upbeta))*z3^5*z4^5 +16*(49288 + upbeta*(-45043 + 12322*upbeta))*z3^4*z4^6 +21*(28052 + upbeta*(-25642 + 7013*upbeta))*z3^3*z4^7 +45*(6932 + upbeta*(-6338 + 1733*upbeta))*z3^2*z4^8 +15*(6644 + upbeta*(-6074 + 1661*upbeta))*z3*z4^9 +3*(4724 + upbeta*(-4314 + 1181*upbeta))*z4^10) +3*z2^16*(105*(20 + upbeta*(-18 + 5*upbeta))*z3^12 +420*(20 + upbeta*(-18 + 5*upbeta))*z3^11*z4 +735*(20 + upbeta*(-18 + 5*upbeta))*z3^10*z4^2 +8*(2164 + upbeta*(-1954 + 541*upbeta))*z3^9*z4^3 +(18348 + upbeta*(-16678 + 4587*upbeta))*z3^8*z4^4 +4*(4724 + upbeta*(-4314 + 1181*upbeta))*z3^7*z4^5 +2*(9524 + upbeta*(-8714 + 2381*upbeta))*z3^6*z4^6 +4*(4724 + upbeta*(-4314 + 1181*upbeta))*z3^5*z4^7 +(18348 + upbeta*(-16678 + 4587*upbeta))*z3^4*z4^8 +8*(2164 + upbeta*(-1954 + 541*upbeta))*z3^3*z4^9 +735*(20 + upbeta*(-18 + 5*upbeta))*z3^2*z4^10 +420*(20 + upbeta*(-18 + 5*upbeta))*z3*z4^11 +105*(20 + upbeta*(-18 + 5*upbeta))*z4^12) + 12*z2^15*(z3 + z4)*(105*(20 + upbeta*(-18 + 5*upbeta))*z3^12 +420*(20 + upbeta*(-18 + 5*upbeta))*z3^11*z4 +735*(20 + upbeta*(-18 + 5*upbeta))*z3^10*z4^2 +8*(2164 + upbeta*(-1954 + 541*upbeta))*z3^9*z4^3 +(18348 + upbeta*(-16678 + 4587*upbeta))*z3^8*z4^4 +4*(4724 + upbeta*(-4314 + 1181*upbeta))*z3^7*z4^5 +2*(9524 + upbeta*(-8714 + 2381*upbeta))*z3^6*z4^6 +4*(4724 + upbeta*(-4314 + 1181*upbeta))*z3^5*z4^7 +(18348 + upbeta*(-16678 + 4587*upbeta))*z3^4*z4^8 +8*(2164 + upbeta*(-1954 + 541*upbeta))*z3^3*z4^9 +735*(20 + upbeta*(-18 + 5*upbeta))*z3^2*z4^10 +420*(20 + upbeta*(-18 + 5*upbeta))*z3*z4^11 +105*(20 + upbeta*(-18 + 5*upbeta))*z4^12) + 4*z2^9*z3^3*z4^3*(z3 + z4)*(6*(2164 + upbeta*(-1954 + 541*upbeta))*z3^12 +3*(31332 + upbeta*(-28402 + 7833*upbeta))*z3^11*z4 +36*(8372 + upbeta*(-7612 + 2093*upbeta))*z3^10*z4^2 +9*(64612 + upbeta*(-58922 + 16153*upbeta))*z3^9*z4^3 +8*(99524 + upbeta*(-91109 + 24881*upbeta))*z3^8*z4^4 +40*(22292 + upbeta*(-20498 + 5573*upbeta))*z3^7*z4^5 +12*(76108 + upbeta*(-70138 + 19027*upbeta))*z3^6*z4^6 +40*(22292 + upbeta*(-20498 + 5573*upbeta))*z3^5*z4^7 +8*(99524 + upbeta*(-91109 + 24881*upbeta))*z3^4*z4^8 +9*(64612 + upbeta*(-58922 + 16153*upbeta))*z3^3*z4^9 +36*(8372 + upbeta*(-7612 + 2093*upbeta))*z3^2*z4^10 +3*(31332 + upbeta*(-28402 + 7833*upbeta))*z3*z4^11 +6*(2164 + upbeta*(-1954 + 541*upbeta))*z4^12) +z2^8*z3^4*z4^4*(3*(18348 + upbeta*(-16678 + 4587*upbeta))*z3^12 +12*(37244 + upbeta*(-33934 + 9311*upbeta))*z3^11*z4 +39*(41828 + upbeta*(-38178 + 10457*upbeta))*z3^10*z4^2 +24*(150172 + upbeta*(-137282 + 37543*upbeta))*z3^9*z4^3 +2*(2785012 + upbeta*(-2550562 + 696253*upbeta))*z3^8*z4^4 +96*(70328 + upbeta*(-64533 + 17582*upbeta))*z3^7*z4^5 +4*(1773116 + upbeta*(-1628546 + 443279*upbeta))*z3^6*z4^6 +96*(70328 + upbeta*(-64533 + 17582*upbeta))*z3^5*z4^7 +2*(2785012 + upbeta*(-2550562 + 696253*upbeta))*z3^4*z4^8 +24*(150172 + upbeta*(-137282 + 37543*upbeta))*z3^3*z4^9 +39*(41828 + upbeta*(-38178 + 10457*upbeta))*z3^2*z4^10 +12*(37244 + upbeta*(-33934 + 9311*upbeta))*z3*z4^11 +3*(18348 + upbeta*(-16678 + 4587*upbeta))*z4^12) +12*z2^13*(z3 + z4)*(105*(20 + upbeta*(-18 + 5*upbeta))*z3^14 +945*(20 + upbeta*(-18 + 5*upbeta))*z3^13*z4 +3045*(20 + upbeta*(-18 + 5*upbeta))*z3^12*z4^2 +5*(21548 + upbeta*(-19406 + 5387*upbeta))*z3^11*z4^3 +2*(67196 + upbeta*(-60706 + 16799*upbeta))*z3^10*z4^4 +27*(5364 + upbeta*(-4874 + 1341*upbeta))*z3^9*z4^5 +216*(692 + upbeta*(-632 + 173*upbeta))*z3^8*z4^6 +2*(75436 + upbeta*(-69026 + 18859*upbeta))*z3^7*z4^7 +216*(692 + upbeta*(-632 + 173*upbeta))*z3^6*z4^8 +27*(5364 + upbeta*(-4874 + 1341*upbeta))*z3^5*z4^9 +2*(67196 + upbeta*(-60706 + 16799*upbeta))*z3^4*z4^10 +5*(21548 + upbeta*(-19406 + 5387*upbeta))*z3^3*z4^11 +3045*(20 + upbeta*(-18 + 5*upbeta))*z3^2*z4^12 +945*(20 + upbeta*(-18 + 5*upbeta))*z3*z4^13 +105*(20 + upbeta*(-18 + 5*upbeta))*z4^14) +4*z2^11*z3*z4*(z3 + z4)*(315*(20 + upbeta*(-18 + 5*upbeta))*z3^14 +3150*(20 + upbeta*(-18 + 5*upbeta))*z3^13*z4 +9*(26156 + upbeta*(-23566 + 6539*upbeta))*z3^12*z4^2 +12*(40916 + upbeta*(-36936 + 10229*upbeta))*z3^11*z4^3 +2*(349796 + upbeta*(-316886 + 87449*upbeta))*z3^10*z4^4 +4*(200404 + upbeta*(-182584 + 50101*upbeta))*z3^9*z4^5 +10*(83884 + upbeta*(-76876 + 20971*upbeta))*z3^8*z4^6 +2*(424516 + upbeta*(-390016 + 106129*upbeta))*z3^7*z4^7 +10*(83884 + upbeta*(-76876 + 20971*upbeta))*z3^6*z4^8 +4*(200404 + upbeta*(-182584 + 50101*upbeta))*z3^5*z4^9 +2*(349796 + upbeta*(-316886 + 87449*upbeta))*z3^4*z4^10 +12*(40916 + upbeta*(-36936 + 10229*upbeta))*z3^3*z4^11 +9*(26156 + upbeta*(-23566 + 6539*upbeta))*z3^2*z4^12 +3150*(20 + upbeta*(-18 + 5*upbeta))*z3*z4^13 +315*(20 + upbeta*(-18 + 5*upbeta))*z4^14) +3*z2^14*(630*(20 + upbeta*(-18 + 5*upbeta))*z3^14 +4200*(20 + upbeta*(-18 + 5*upbeta))*z3^13*z4 +11865*(20 + upbeta*(-18 + 5*upbeta))*z3^12*z4^2 +12*(33156 + upbeta*(-29866 + 8289*upbeta))*z3^11*z4^3 +20*(24484 + upbeta*(-22126 + 6121*upbeta))*z3^10*z4^4 +4*(131796 + upbeta*(-119746 + 32949*upbeta))*z3^9*z4^5 +13*(41828 + upbeta*(-38178 + 10457*upbeta))*z3^8*z4^6 +3920*(140 + upbeta*(-128 + 35*upbeta))*z3^7*z4^7 +13*(41828 + upbeta*(-38178 + 10457*upbeta))*z3^6*z4^8 +4*(131796 + upbeta*(-119746 + 32949*upbeta))*z3^5*z4^9 +20*(24484 + upbeta*(-22126 + 6121*upbeta))*z3^4*z4^10 +12*(33156 + upbeta*(-29866 + 8289*upbeta))*z3^3*z4^11 +11865*(20 + upbeta*(-18 + 5*upbeta))*z3^2*z4^12 +4200*(20 + upbeta*(-18 + 5*upbeta))*z3*z4^13 +630*(20 + upbeta*(-18 + 5*upbeta))*z4^14) + z2^10*z3^2*z4^2*(2205*(20 + upbeta*(-18 + 5*upbeta))*z3^14 +12*(32012 + upbeta*(-28862 + 8003*upbeta))*z3^13*z4 +60*(24484 + upbeta*(-22126 + 6121*upbeta))*z3^12*z4^2 +60*(55844 + upbeta*(-50602 + 13961*upbeta))*z3^11*z4^3 +(5300908 + upbeta*(-4820518 + 1325227*upbeta))*z3^10*z4^4 +8*(820228 + upbeta*(-749548 + 205057*upbeta))*z3^9*z4^5 +4*(1773116 + upbeta*(-1628546 + 443279*upbeta))*z3^8*z4^6 +16*(451244 + upbeta*(-415394 + 112811*upbeta))*z3^7*z4^7 +4*(1773116 + upbeta*(-1628546 + 443279*upbeta))*z3^6*z4^8 +8*(820228 + upbeta*(-749548 + 205057*upbeta))*z3^5*z4^9 +(5300908 + upbeta*(-4820518 + 1325227*upbeta))*z3^4*z4^10 +60*(55844 + upbeta*(-50602 + 13961*upbeta))*z3^3*z4^11 +60*(24484 + upbeta*(-22126 + 6121*upbeta))*z3^2*z4^12 +12*(32012 + upbeta*(-28862 + 8003*upbeta))*z3*z4^13 +2205*(20 + upbeta*(-18 + 5*upbeta))*z4^14) +z2^12*(315*(20 + upbeta*(-18 + 5*upbeta))*z3^16 +6300*(20 + upbeta*(-18 + 5*upbeta))*z3^15*z4 +35595*(20 + upbeta*(-18 + 5*upbeta))*z3^14*z4^2 +960*(2108 + upbeta*(-1898 + 527*upbeta))*z3^13*z4^3 +30*(120628 + upbeta*(-108762 + 30157*upbeta))*z3^12*z4^4 +8*(595292 + upbeta*(-538502 + 148823*upbeta))*z3^11*z4^5 +(5300908 + upbeta*(-4820518 + 1325227*upbeta))*z3^10*z4^6 +20*(275540 + upbeta*(-251834 + 68885*upbeta))*z3^9*z4^7 +2*(2785012 + upbeta*(-2550562 + 696253*upbeta))*z3^8*z4^8 +20*(275540 + upbeta*(-251834 + 68885*upbeta))*z3^7*z4^9 +(5300908 + upbeta*(-4820518 + 1325227*upbeta))*z3^6*z4^10 +8*(595292 + upbeta*(-538502 + 148823*upbeta))*z3^5*z4^11 +30*(120628 + upbeta*(-108762 + 30157*upbeta))*z3^4*z4^12 +960*(2108 + upbeta*(-1898 + 527*upbeta))*z3^3*z4^13 +35595*(20 + upbeta*(-18 + 5*upbeta))*z3^2*z4^14 +6300*(20 + upbeta*(-18 + 5*upbeta))*z3*z4^15 +315*(20 + upbeta*(-18 + 5*upbeta))*z4^16)) +4*z1^9*z2^3*z3^3*z4^3*(6*(2164 + upbeta*(-1954 + 541*upbeta))*z3^13*z4^13*(z3 + z4)^4 + 15*(7132 + upbeta*(-6462 + 1783*upbeta))*z2*z3^12*z4^12*(z3 + z4)^5 + 3*z2^3*z3^10*z4^10*(z3 + z4)^5*(135*(2180 + upbeta*(-1986 + 545*upbeta))*z3^2 +2*(388324 + upbeta*(-353594 + 97081*upbeta))*z3*z4 +135*(2180 + upbeta*(-1986 + 545*upbeta))*z4^2) +3*z2^2*z3^11*z4^11*(z3 + z4)^4*((131796 + upbeta*(-119746 + 32949*upbeta))*z3^2 +8*(36452 + upbeta*(-33122 + 9113*upbeta))*z3*z4 +(131796 + upbeta*(-119746 + 32949*upbeta))*z4^2) +z2^4*z3^9*z4^9*(z3 + z4)^4*(5*(275540 + upbeta*(-251834 + 68885*upbeta))*z3^4 +12*(594644 + upbeta*(-542674 + 148661*upbeta))*z3^3*z4 +24*(488860 + upbeta*(-445944 + 122215*upbeta))*z3^2*z4^2 +12*(594644 + upbeta*(-542674 + 148661*upbeta))*z3*z4^3 +5*(275540 + upbeta*(-251834 + 68885*upbeta))*z4^4) +3*z2^5*z3^8*z4^8*(z3 + z4)*(8*(70328 + upbeta*(-64533 + 17582*upbeta))*z3^8 +10*(538148 + upbeta*(-492806 + 134537*upbeta))*z3^7*z4 +(21408836 + upbeta*(-19579786 + 5352209*upbeta))*z3^6*z4^2 +2*(23101764 + upbeta*(-21113174 + 5775441*upbeta))*z3^5*z4^3 +2*(29613508 + upbeta*(-27058318 + 7403377*upbeta))*z3^4*z4^4 +2*(23101764 + upbeta*(-21113174 + 5775441*upbeta))*z3^3*z4^5 +(21408836 + upbeta*(-19579786 + 5352209*upbeta))*z3^2*z4^6 +10*(538148 + upbeta*(-492806 + 134537*upbeta))*z3*z4^7 +8*(70328 + upbeta*(-64533 + 17582*upbeta))*z4^8) +2*z2^6*z3^7*z4^7*(z3 + z4)^2*((902488 - 830788*upbeta +225622*upbeta^2)*z3^8 + 28*(305588 + upbeta*(-280598 + 76397*upbeta))*z3^7*z4 + (34418924 + upbeta*(-31535582 + 8604731*upbeta))*z3^6*z4^2 + 2*(37620052 + upbeta*(-34421770 +9405013*upbeta))*z3^5*z4^3 + 2*(48474676 +upbeta*(-44333434 + 12118669*upbeta))*z3^4*z4^4 +2*(37620052 + upbeta*(-34421770 + 9405013*upbeta))*z3^3*z4^5 +(34418924 + upbeta*(-31535582 + 8604731*upbeta))*z3^2*z4^6 +28*(305588 + upbeta*(-280598 + 76397*upbeta))*z3*z4^7 +2*(451244 + upbeta*(-415394 + 112811*upbeta))*z4^8) +z2^7*z3^6*z4^6*(z3 + z4)*(4*(451244 + upbeta*(-415394 + 112811*upbeta))*z3^10 + 16*(1232956 + upbeta*(-1134076 + 308239*upbeta))*z3^9*z4 + 105*(921532 + upbeta*(-846206 + 230383*upbeta))*z3^8*z4^2 + 3*(92402452 + upbeta*(-84705082 +23100613*upbeta))*z3^7*z4^3 + 5*(101695588 +upbeta*(-93112858 + 25423897*upbeta))*z3^6*z4^4 +6*(103369428 + upbeta*(-94605398 + 25842357*upbeta))*z3^5*z4^5 +5*(101695588 + upbeta*(-93112858 + 25423897*upbeta))*z3^4*z4^6 +3*(92402452 + upbeta*(-84705082 + 23100613*upbeta))*z3^3*z4^7 +105*(921532 + upbeta*(-846206 + 230383*upbeta))*z3^2*z4^8 +16*(1232956 + upbeta*(-1134076 + 308239*upbeta))*z3*z4^9 +4*(451244 + upbeta*(-415394 + 112811*upbeta))*z4^10) +z2^17*(z3 + z4)*(6*(2164 + upbeta*(-1954 + 541*upbeta))*z3^12 +3*(31332 + upbeta*(-28402 + 7833*upbeta))*z3^11*z4 +36*(8372 + upbeta*(-7612 + 2093*upbeta))*z3^10*z4^2 +9*(64612 + upbeta*(-58922 + 16153*upbeta))*z3^9*z4^3 +8*(99524 + upbeta*(-91109 + 24881*upbeta))*z3^8*z4^4 +40*(22292 + upbeta*(-20498 + 5573*upbeta))*z3^7*z4^5 +12*(76108 + upbeta*(-70138 + 19027*upbeta))*z3^6*z4^6 +40*(22292 + upbeta*(-20498 + 5573*upbeta))*z3^5*z4^7 +8*(99524 + upbeta*(-91109 + 24881*upbeta))*z3^4*z4^8 +9*(64612 + upbeta*(-58922 + 16153*upbeta))*z3^3*z4^9 +36*(8372 + upbeta*(-7612 + 2093*upbeta))*z3^2*z4^10 +3*(31332 + upbeta*(-28402 + 7833*upbeta))*z3*z4^11 +6*(2164 + upbeta*(-1954 + 541*upbeta))*z4^12) +z2^8*z3^5*z4^5*(24*(70328 + upbeta*(-64533 + 17582*upbeta))*z3^12 +80*(259036 + upbeta*(-237958 + 64759*upbeta))*z3^11*z4 +(116488156 + upbeta*(-106996846 + 29122039*upbeta))*z3^10*z4^2 +32*(12393364 + upbeta*(-11373136 + 3098341*upbeta))*z3^9*z4^3 +3*(302926556 + upbeta*(-277665078 + 75731639*upbeta))*z3^8*z4^4 +4*(368080340 + upbeta*(-337074362 + 92020085*upbeta))*z3^7*z4^5 +8*(215669060 + upbeta*(-197433404 + 53917265*upbeta))*z3^6*z4^6 +4*(368080340 + upbeta*(-337074362 + 92020085*upbeta))*z3^5*z4^7 +3*(302926556 + upbeta*(-277665078 + 75731639*upbeta))*z3^4*z4^8 +32*(12393364 + upbeta*(-11373136 + 3098341*upbeta))*z3^3*z4^9 +(116488156 + upbeta*(-106996846 + 29122039*upbeta))*z3^2*z4^10 +80*(259036 + upbeta*(-237958 + 64759*upbeta))*z3*z4^11 +24*(70328 + upbeta*(-64533 + 17582*upbeta))*z4^12) +z2^9*z3^4*z4^4*(z3 + z4)*(5*(275540 + upbeta*(-251834 + 68885*upbeta))*z3^12 + (16454612 + upbeta*(-15073802 + 4113653*upbeta))*z3^11*z4 + 3*(29471356 + upbeta*(-27028638 + 7367839*upbeta))*z3^10*z4^2 + 3*(95184716 + upbeta*(-87293654 +23796179*upbeta))*z3^9*z4^3 + 12*(51935460 +upbeta*(-47592856 + 12983865*upbeta))*z3^8*z4^4 +2*(487859828 + upbeta*(-446668022 + 121964957*upbeta))*z3^7*z4^5 +4*(282354556 + upbeta*(-258414718 + 70588639*upbeta))*z3^6*z4^6 +2*(487859828 + upbeta*(-446668022 + 121964957*upbeta))*z3^5*z4^7 +12*(51935460 + upbeta*(-47592856 + 12983865*upbeta))*z3^4*z4^8 +3*(95184716 + upbeta*(-87293654 + 23796179*upbeta))*z3^3*z4^9 +3*(29471356 + upbeta*(-27028638 + 7367839*upbeta))*z3^2*z4^10 +(16454612 + upbeta*(-15073802 + 4113653*upbeta))*z3*z4^11 +5*(275540 + upbeta*(-251834 + 68885*upbeta))*z4^12) +z2^16*(24*(2164 + upbeta*(-1954 + 541*upbeta))*z3^14 +75*(7132 + upbeta*(-6462 + 1783*upbeta))*z3^13*z4 +60*(40940 + upbeta*(-37198 + 10235*upbeta))*z3^12*z4^2 +21*(321164 + upbeta*(-292534 + 80291*upbeta))*z3^11*z4^3 +32*(395204 + upbeta*(-360899 + 98801*upbeta))*z3^10*z4^4 +6*(2972052 + upbeta*(-2722162 + 743013*upbeta))*z3^9*z4^5 +80*(259036 + upbeta*(-237958 + 64759*upbeta))*z3^8*z4^6 +12*(1794356 + upbeta*(-1650566 + 448589*upbeta))*z3^7*z4^7 +80*(259036 + upbeta*(-237958 + 64759*upbeta))*z3^6*z4^8 +6*(2972052 + upbeta*(-2722162 + 743013*upbeta))*z3^5*z4^9 +32*(395204 + upbeta*(-360899 + 98801*upbeta))*z3^4*z4^10 +21*(321164 + upbeta*(-292534 + 80291*upbeta))*z3^3*z4^11 +60*(40940 + upbeta*(-37198 + 10235*upbeta))*z3^2*z4^12 +75*(7132 + upbeta*(-6462 + 1783*upbeta))*z3*z4^13 +24*(2164 + upbeta*(-1954 + 541*upbeta))*z4^14) +z2^15*(z3 + z4)*(36*(2164 + upbeta*(-1954 + 541*upbeta))*z3^14 +6*(165316 + upbeta*(-149826 + 41329*upbeta))*z3^13*z4 +3*(1758404 + upbeta*(-1598474 + 439601*upbeta))*z3^12*z4^2 +6*(2681068 + upbeta*(-2443338 + 670267*upbeta))*z3^11*z4^3 +12*(2704612 + upbeta*(-2470500 + 676153*upbeta))*z3^10*z4^4 +27*(1774652 + upbeta*(-1625094 + 443663*upbeta))*z3^9*z4^5 +(56953076 + upbeta*(-52282178 + 14238269*upbeta))*z3^8*z4^6 +2*(29767540 + upbeta*(-27357334 + 7441885*upbeta))*z3^7*z4^7 +(56953076 + upbeta*(-52282178 + 14238269*upbeta))*z3^6*z4^8 +27*(1774652 + upbeta*(-1625094 + 443663*upbeta))*z3^5*z4^9 +12*(2704612 + upbeta*(-2470500 + 676153*upbeta))*z3^4*z4^10 +6*(2681068 + upbeta*(-2443338 + 670267*upbeta))*z3^3*z4^11 +3*(1758404 + upbeta*(-1598474 + 439601*upbeta))*z3^2*z4^12 +6*(165316 + upbeta*(-149826 + 41329*upbeta))*z3*z4^13 +36*(2164 + upbeta*(-1954 + 541*upbeta))*z4^14) +z2^10*z3^3*z4^3*(405*(2180 + upbeta*(-1986 + 545*upbeta))*z3^14 +32*(395204 + upbeta*(-360899 + 98801*upbeta))*z3^13*z4 +3*(26790316 + upbeta*(-24507846 + 6697579*upbeta))*z3^12*z4^2 +8*(38158604 + upbeta*(-34942862 + 9539651*upbeta))*z3^11*z4^3 +4*(196421324 + upbeta*(-179919884 + 49105331*upbeta))*z3^10*z4^4 +4*(368080340 + upbeta*(-337074362 + 92020085*upbeta))*z3^9*z4^5 +2*(1052568940 + upbeta*(-963497458 + 263142235*upbeta))*z3^8*z4^6 + 24*(98486708 + upbeta*(-90134450 + 24621677*upbeta))*z3^7*z4^7 + 2*(1052568940 + upbeta*(-963497458 + 263142235*upbeta))*z3^6*z4^8 + 4*(368080340 + upbeta*(-337074362 + 92020085*upbeta))*z3^5*z4^9 + 4*(196421324 + upbeta*(-179919884 + 49105331*upbeta))*z3^4*z4^10 + 8*(38158604 + upbeta*(-34942862 + 9539651*upbeta))*z3^3*z4^11 + 3*(26790316 + upbeta*(-24507846 + 6697579*upbeta))*z3^2*z4^12 + 32*(395204 + upbeta*(-360899 + 98801*upbeta))*z3*z4^13 + 405*(2180 + upbeta*(-1986 + 545*upbeta))*z4^14) +z2^11*z3^2*z4^2*(z3 + z4)*((395388 - 359238*upbeta + 98847*upbeta^2)*z3^14 + 24*(264544 + upbeta*(-240999 + 66136*upbeta))*z3^13*z4 +6*(7032116 + upbeta*(-6420342 + 1758029*upbeta))*z3^12*z4^2 +3*(53548132 + upbeta*(-48965450 + 13387033*upbeta))*z3^11*z4^3 +(403052572 + upbeta*(-368882710 + 100763143*upbeta))*z3^10*z4^4 +4*(181410484 + upbeta*(-166078492 + 45352621*upbeta))*z3^9*z4^5 +12*(83309212 + upbeta*(-76262772 + 20827303*upbeta))*z3^8*z4^6 +2*(552713668 + upbeta*(-505920826 + 138178417*upbeta))*z3^7*z4^7 +12*(83309212 + upbeta*(-76262772 + 20827303*upbeta))*z3^6*z4^8 +4*(181410484 + upbeta*(-166078492 + 45352621*upbeta))*z3^5*z4^9 +(403052572 + upbeta*(-368882710 + 100763143*upbeta))*z3^4*z4^10 +3*(53548132 + upbeta*(-48965450 + 13387033*upbeta))*z3^3*z4^11 +6*(7032116 + upbeta*(-6420342 + 1758029*upbeta))*z3^2*z4^12 +24*(264544 + upbeta*(-240999 + 66136*upbeta))*z3*z4^13 +3*(131796 + upbeta*(-119746 + 32949*upbeta))*z4^14) +z2^13*(z3 + z4)*(6*(2164 + upbeta*(-1954 + 541*upbeta))*z3^16 +69*(7564 + upbeta*(-6854 + 1891*upbeta))*z3^15*z4 +6*(957532 + upbeta*(-870242 + 239383*upbeta))*z3^14*z4^2 +9*(3421972 + upbeta*(-3117682 + 855493*upbeta))*z3^13*z4^3 +(99439316 + upbeta*(-90771842 + 24859829*upbeta))*z3^12*z4^4 +(216852316 + upbeta*(-198257110 + 54213079*upbeta))*z3^11*z4^5 +3*(115614884 + upbeta*(-105840650 + 28903721*upbeta))*z3^10*z4^6 +(438840644 + upbeta*(-402157586 + 109710161*upbeta))*z3^9*z4^7 +4*(117484756 + upbeta*(-107709412 + 29371189*upbeta))*z3^8*z4^8 +(438840644 + upbeta*(-402157586 + 109710161*upbeta))*z3^7*z4^9 +3*(115614884 + upbeta*(-105840650 + 28903721*upbeta))*z3^6*z4^10 +(216852316 + upbeta*(-198257110 + 54213079*upbeta))*z3^5*z4^11 +(99439316 + upbeta*(-90771842 + 24859829*upbeta))*z3^4*z4^12 +9*(3421972 + upbeta*(-3117682 + 855493*upbeta))*z3^3*z4^13 +6*(957532 + upbeta*(-870242 + 239383*upbeta))*z3^2*z4^14 +69*(7564 + upbeta*(-6854 + 1891*upbeta))*z3*z4^15 +6*(2164 + upbeta*(-1954 + 541*upbeta))*z4^16) +z2^14*(24*(2164 + upbeta*(-1954 + 541*upbeta))*z3^16 +150*(7132 + upbeta*(-6462 + 1783*upbeta))*z3^15*z4 +24*(350508 + upbeta*(-318478 + 87627*upbeta))*z3^14*z4^2 +105*(348028 + upbeta*(-316958 + 87007*upbeta))*z3^13*z4^3 +8*(12798932 + upbeta*(-11678990 + 3199733*upbeta))*z3^12*z4^4 +3*(67612364 + upbeta*(-61806134 + 16903091*upbeta))*z3^11*z4^5 +8*(38158604 + upbeta*(-34942862 + 9539651*upbeta))*z3^10*z4^6 +6*(62328036 + upbeta*(-57161146 + 15582009*upbeta))*z3^9*z4^7 +32*(12393364 + upbeta*(-11373136 + 3098341*upbeta))*z3^8*z4^8 +6*(62328036 + upbeta*(-57161146 + 15582009*upbeta))*z3^7*z4^9 +8*(38158604 + upbeta*(-34942862 + 9539651*upbeta))*z3^6*z4^10 +3*(67612364 + upbeta*(-61806134 + 16903091*upbeta))*z3^5*z4^11 +8*(12798932 + upbeta*(-11678990 + 3199733*upbeta))*z3^4*z4^12 +105*(348028 + upbeta*(-316958 + 87007*upbeta))*z3^3*z4^13 +24*(350508 + upbeta*(-318478 + 87627*upbeta))*z3^2*z4^14 +150*(7132 + upbeta*(-6462 + 1783*upbeta))*z3*z4^15 +24*(2164 + upbeta*(-1954 + 541*upbeta))*z4^16) +z2^12*z3*z4*(15*(7132 + upbeta*(-6462 + 1783*upbeta))*z3^16 +60*(40940 + upbeta*(-37198 + 10235*upbeta))*z3^15*z4 +105*(203444 + upbeta*(-185290 + 50861*upbeta))*z3^14*z4^2 +8*(12798932 + upbeta*(-11678990 + 3199733*upbeta))*z3^13*z4^3 +12*(26357636 + upbeta*(-24085746 + 6589409*upbeta))*z3^12*z4^4 +16*(43047364 + upbeta*(-39377602 + 10761841*upbeta))*z3^11*z4^5 +(1128694508 + upbeta*(-1033196678 + 282173627*upbeta))*z3^10*z4^6 + 4*(368080340 + upbeta*(-337074362 + 92020085*upbeta))*z3^9*z4^7 + 2*(799472588 + upbeta*(-732225158 + 199868147*upbeta))*z3^8*z4^8 + 4*(368080340 + upbeta*(-337074362 + 92020085*upbeta))*z3^7*z4^9 + (1128694508 + upbeta*(-1033196678 + 282173627*upbeta))*z3^6*z4^10 + 16*(43047364 +upbeta*(-39377602 + 10761841*upbeta))*z3^5*z4^11 +12*(26357636 + upbeta*(-24085746 + 6589409*upbeta))*z3^4*z4^12 +8*(12798932 + upbeta*(-11678990 + 3199733*upbeta))*z3^3*z4^13 +105*(203444 + upbeta*(-185290 + 50861*upbeta))*z3^2*z4^14 +60*(40940 + upbeta*(-37198 + 10235*upbeta))*z3*z4^15 +15*(7132 + upbeta*(-6462 + 1783*upbeta))*z4^16)) +z1^8*z2^4*z3^4*z4^4*(3*(18348 + upbeta*(-16678 + 4587*upbeta))*z3^12*z4^12*(z3 + z4)^4 + 12*(37244 + upbeta*(-33934 + 9311*upbeta))*z2*z3^11*z4^11*(z3 + z4)^5 + 3*z2^2*z3^10*z4^10*(z3 + z4)^4*(13*(41828 + upbeta*(-38178 + 10457*upbeta))*z3^2 +16*(75188 + upbeta*(-68618 + 18797*upbeta))*z3*z4 +13*(41828 + upbeta*(-38178 + 10457*upbeta))*z4^2) +12*z2^3*z3^9*z4^9*(z3 + z4)^5*((300344 - 274564*upbeta +75086*upbeta^2)*z3^2 + 5*(158444 + upbeta*(-144702 + 39611*upbeta))*z3*z4 + 2*(150172 + upbeta*(-137282 + 37543*upbeta))*z4^2) + 2*z2^4*z3^8*z4^8*(z3 + z4)^4*((2785012 + upbeta*(-2550562 + 696253*upbeta))*z3^4 +96*(150172 + upbeta*(-137282 + 37543*upbeta))*z3^3*z4 +24*(987520 + upbeta*(-902287 + 246880*upbeta))*z3^2*z4^2 +96*(150172 + upbeta*(-137282 + 37543*upbeta))*z3*z4^3 +(2785012 + upbeta*(-2550562 + 696253*upbeta))*z4^4) +12*z2^5*z3^7*z4^7*(z3 + z4)*(8*(70328 + upbeta*(-64533 + 17582*upbeta))*z3^8 +10*(538148 + upbeta*(-492806 + 134537*upbeta))*z3^7*z4 +(21408836 + upbeta*(-19579786 + 5352209*upbeta))*z3^6*z4^2 +2*(23101764 + upbeta*(-21113174 + 5775441*upbeta))*z3^5*z4^3 +2*(29613508 + upbeta*(-27058318 + 7403377*upbeta))*z3^4*z4^4 +2*(23101764 + upbeta*(-21113174 + 5775441*upbeta))*z3^3*z4^5 +(21408836 + upbeta*(-19579786 + 5352209*upbeta))*z3^2*z4^6 +10*(538148 + upbeta*(-492806 + 134537*upbeta))*z3*z4^7 +8*(70328 + upbeta*(-64533 + 17582*upbeta))*z4^8) +z2^6*z3^6*z4^6*(z3 + z4)^2*(4*(1773116 + upbeta*(-1628546 + 443279*upbeta))*z3^8 + 24*(2809924 + upbeta*(-2574774 + 702481*upbeta))*z3^7*z4 + (271766596 + upbeta*(-248522482 + 67941649*upbeta))*z3^6*z4^2 + 2*(297332372 + upbeta*(-271560458 +74333093*upbeta))*z3^5*z4^3 + 2*(383240212 +upbeta*(-349875178 + 95810053*upbeta))*z3^4*z4^4 +2*(297332372 + upbeta*(-271560458 + 74333093*upbeta))*z3^3*z4^5 +(271766596 + upbeta*(-248522482 + 67941649*upbeta))*z3^2*z4^6 +24*(2809924 + upbeta*(-2574774 + 702481*upbeta))*z3*z4^7 +4*(1773116 + upbeta*(-1628546 + 443279*upbeta))*z4^8) +4*z2^7*z3^5*z4^5*(z3 + z4)*(24*(70328 + upbeta*(-64533 + 17582*upbeta))*z3^10 +4*(4679476 + upbeta*(-4289236 + 1169869*upbeta))*z3^9*z4 +4*(23188340 + upbeta*(-21217424 + 5797085*upbeta))*z3^8*z4^2 +(267487244 + upbeta*(-244342958 + 66871811*upbeta))*z3^7*z4^3 +144*(3419756 + upbeta*(-3120294 + 854939*upbeta))*z3^6*z4^4 +2*(300680260 + upbeta*(-274240234 + 75170065*upbeta))*z3^5*z4^5 +144*(3419756 + upbeta*(-3120294 + 854939*upbeta))*z3^4*z4^6 +(267487244 + upbeta*(-244342958 + 66871811*upbeta))*z3^3*z4^7 +4*(23188340 + upbeta*(-21217424 + 5797085*upbeta))*z3^2*z4^8 +4*(4679476 + upbeta*(-4289236 + 1169869*upbeta))*z3*z4^9 +24*(70328 + upbeta*(-64533 + 17582*upbeta))*z4^10) +4*z2^15*(z3 + z4)*(3*(18348 + upbeta*(-16678 + 4587*upbeta))*z3^12 +48*(10492 + upbeta*(-9562 + 2623*upbeta))*z3^11*z4 +3*(676644 + upbeta*(-617794 + 169161*upbeta))*z3^10*z4^2 +12*(404324 + upbeta*(-369634 + 101081*upbeta))*z3^9*z4^3 +2*(3963196 + upbeta*(-3627526 + 990799*upbeta))*z3^8*z4^4 +160*(61912 + upbeta*(-56737 + 15478*upbeta))*z3^7*z4^5 +12*(874988 + upbeta*(-802318 + 218747*upbeta))*z3^6*z4^6 +160*(61912 + upbeta*(-56737 + 15478*upbeta))*z3^5*z4^7 +2*(3963196 + upbeta*(-3627526 + 990799*upbeta))*z3^4*z4^8 +12*(404324 + upbeta*(-369634 + 101081*upbeta))*z3^3*z4^9 +3*(676644 + upbeta*(-617794 + 169161*upbeta))*z3^2*z4^10 +48*(10492 + upbeta*(-9562 + 2623*upbeta))*z3*z4^11 +3*(18348 + upbeta*(-16678 + 4587*upbeta))*z4^12) +z2^16*(3*(18348 + upbeta*(-16678 + 4587*upbeta))*z3^12 +12*(37244 + upbeta*(-33934 + 9311*upbeta))*z3^11*z4 +39*(41828 + upbeta*(-38178 + 10457*upbeta))*z3^10*z4^2 +24*(150172 + upbeta*(-137282 + 37543*upbeta))*z3^9*z4^3 +2*(2785012 + upbeta*(-2550562 + 696253*upbeta))*z3^8*z4^4 +96*(70328 + upbeta*(-64533 + 17582*upbeta))*z3^7*z4^5 +4*(1773116 + upbeta*(-1628546 + 443279*upbeta))*z3^6*z4^6 +96*(70328 + upbeta*(-64533 + 17582*upbeta))*z3^5*z4^7 +2*(2785012 + upbeta*(-2550562 + 696253*upbeta))*z3^4*z4^8 +24*(150172 + upbeta*(-137282 + 37543*upbeta))*z3^3*z4^9 +39*(41828 + upbeta*(-38178 + 10457*upbeta))*z3^2*z4^10 +12*(37244 + upbeta*(-33934 + 9311*upbeta))*z3*z4^11 +3*(18348 + upbeta*(-16678 + 4587*upbeta))*z4^12) +4*z2^9*z3^3*z4^3*(z3 + z4)*(6*(150172 + upbeta*(-137282 + 37543*upbeta))*z3^12 +8*(1484656 + upbeta*(-1358371 + 371164*upbeta))*z3^11*z4 +5*(13698740 + upbeta*(-12531314 + 3424685*upbeta))*z3^10*z4^2 +8*(29114416 + upbeta*(-26604193 + 7278604*upbeta))*z3^9*z4^3 +45*(11711484 + upbeta*(-10685150 + 2927871*upbeta))*z3^8*z4^4 +4*(210799172 + upbeta*(-192067826 + 52699793*upbeta))*z3^7*z4^5 +116*(8475452 + upbeta*(-7718246 + 2118863*upbeta))*z3^6*z4^6 +4*(210799172 + upbeta*(-192067826 + 52699793*upbeta))*z3^5*z4^7 +45*(11711484 + upbeta*(-10685150 + 2927871*upbeta))*z3^4*z4^8 +8*(29114416 + upbeta*(-26604193 + 7278604*upbeta))*z3^3*z4^9 +5*(13698740 + upbeta*(-12531314 + 3424685*upbeta))*z3^2*z4^10 +8*(1484656 + upbeta*(-1358371 + 371164*upbeta))*z3*z4^11 +6*(150172 + upbeta*(-137282 + 37543*upbeta))*z4^12) +z2^8*z3^4*z4^4*(2*(2785012 + upbeta*(-2550562 + 696253*upbeta))*z3^12 + 24*(2972052 + upbeta*(-2722162 + 743013*upbeta))*z3^11*z4 + 3*(137911804 + upbeta*(-126208606 + 34477951*upbeta))*z3^10*z4^2 + 4*(360240604 + upbeta*(-329212654 + 90060151*upbeta))*z3^9*z4^3 + 2*(1676561516 + upbeta*(-1529968022 + 419140379*upbeta))*z3^8*z4^4 + 4*(1370213468 + upbeta*(-1249103054 + 342553367*upbeta))*z3^7*z4^5 + 4182*(1540276 +upbeta*(-1403602 + 385069*upbeta))*z3^6*z4^6 +4*(1370213468 + upbeta*(-1249103054 + 342553367*upbeta))*z3^5*z4^7 + 2*(1676561516 + upbeta*(-1529968022 + 419140379*upbeta))*z3^4*z4^8 + 4*(360240604 + upbeta*(-329212654 + 90060151*upbeta))*z3^3*z4^9 + 3*(137911804 + upbeta*(-126208606 + 34477951*upbeta))*z3^2*z4^10 + 24*(2972052 + upbeta*(-2722162 + 743013*upbeta))*z3*z4^11 + 2*(2785012 + upbeta*(-2550562 + 696253*upbeta))*z4^12) +4*z2^13*(z3 + z4)*(3*(18348 + upbeta*(-16678 + 4587*upbeta))*z3^14 +3*(354092 + upbeta*(-322662 + 88523*upbeta))*z3^13*z4 +3*(2537948 + upbeta*(-2316798 + 634487*upbeta))*z3^12*z4^2 +3*(9889412 + upbeta*(-9036762 + 2472353*upbeta))*z3^11*z4^3 +(73760540 + upbeta*(-67427366 + 18440135*upbeta))*z3^10*z4^4 +2*(64538276 + upbeta*(-58995518 + 16134569*upbeta))*z3^9*z4^5 +(172332476 + upbeta*(-157499078 + 43083119*upbeta))*z3^8*z4^6 +8*(23488516 + upbeta*(-21464197 + 5872129*upbeta))*z3^7*z4^7 +(172332476 + upbeta*(-157499078 + 43083119*upbeta))*z3^6*z4^8 +2*(64538276 + upbeta*(-58995518 + 16134569*upbeta))*z3^5*z4^9 +(73760540 + upbeta*(-67427366 + 18440135*upbeta))*z3^4*z4^10 +3*(9889412 + upbeta*(-9036762 + 2472353*upbeta))*z3^3*z4^11 +3*(2537948 + upbeta*(-2316798 + 634487*upbeta))*z3^2*z4^12 +3*(354092 + upbeta*(-322662 + 88523*upbeta))*z3*z4^13 +3*(18348 + upbeta*(-16678 + 4587*upbeta))*z4^14) +3*z2^14*(6*(18348 + upbeta*(-16678 + 4587*upbeta))*z3^14 +40*(37244 + upbeta*(-33934 + 9311*upbeta))*z3^13*z4 +365*(23612 + upbeta*(-21550 + 5903*upbeta))*z3^12*z4^2 +4*(7264884 + upbeta*(-6637754 + 1816221*upbeta))*z3^11*z4^3 +4*(16346100 + upbeta*(-14945758 + 4086525*upbeta))*z3^10*z4^4 +4*(26790316 + upbeta*(-24507846 + 6697579*upbeta))*z3^9*z4^5 +(137911804 + upbeta*(-126208606 + 34477951*upbeta))*z3^8*z4^6 +32*(4644636 + upbeta*(-4251110 + 1161159*upbeta))*z3^7*z4^7 +(137911804 + upbeta*(-126208606 + 34477951*upbeta))*z3^6*z4^8 +4*(26790316 + upbeta*(-24507846 + 6697579*upbeta))*z3^5*z4^9 +4*(16346100 + upbeta*(-14945758 + 4086525*upbeta))*z3^4*z4^10 +4*(7264884 + upbeta*(-6637754 + 1816221*upbeta))*z3^3*z4^11 +365*(23612 + upbeta*(-21550 + 5903*upbeta))*z3^2*z4^12 +40*(37244 + upbeta*(-33934 + 9311*upbeta))*z3*z4^13 +6*(18348 + upbeta*(-16678 + 4587*upbeta))*z4^14) +4*z2^11*z3*z4*(z3 + z4)*(3*(37244 + upbeta*(-33934 + 9311*upbeta))*z3^14 + 6*(403636 + upbeta*(-368426 + 100909*upbeta))*z3^13*z4 +21*(922516 + upbeta*(-842986 + 230629*upbeta))*z3^12*z4^2 +(84055940 + upbeta*(-76834946 + 21013985*upbeta))*z3^11*z4^3 +(232235692 + upbeta*(-212194006 + 58058923*upbeta))*z3^10*z4^4 +(448336892 + upbeta*(-409241630 + 112084223*upbeta))*z3^9*z4^5 +3*(215156164 + upbeta*(-196187058 + 53789041*upbeta))*z3^8*z4^6 +4*(181186244 + upbeta*(-165135470 + 45296561*upbeta))*z3^7*z4^7 +3*(215156164 + upbeta*(-196187058 + 53789041*upbeta))*z3^6*z4^8 +(448336892 + upbeta*(-409241630 + 112084223*upbeta))*z3^5*z4^9 +(232235692 + upbeta*(-212194006 + 58058923*upbeta))*z3^4*z4^10 +(84055940 + upbeta*(-76834946 + 21013985*upbeta))*z3^3*z4^11 +21*(922516 + upbeta*(-842986 + 230629*upbeta))*z3^2*z4^12 +6*(403636 + upbeta*(-368426 + 100909*upbeta))*z3*z4^13 +3*(37244 + upbeta*(-33934 + 9311*upbeta))*z4^14) +z2^10*z3^2*z4^2*(39*(41828 + upbeta*(-38178 + 10457*upbeta))*z3^14 +60*(458788 + upbeta*(-419266 + 114697*upbeta))*z3^13*z4 +12*(16346100 + upbeta*(-14945758 + 4086525*upbeta))*z3^12*z4^2 +12*(67612364 + upbeta*(-61806134 + 16903091*upbeta))*z3^11*z4^3 +(2227576508 + upbeta*(-2034514670 + 556894127*upbeta))*z3^10*z4^4 + 8*(546902692 + upbeta*(-498901402 + 136725673*upbeta))*z3^9*z4^5 + 4182*(1540276 + upbeta*(-1403602 + 385069*upbeta))*z3^8*z4^6 + 960*(7609788 + upbeta*(-6931616 + 1902447*upbeta))*z3^7*z4^7 + 4182*(1540276 + upbeta*(-1403602 + 385069*upbeta))*z3^6*z4^8 + 8*(546902692 + upbeta*(-498901402 + 136725673*upbeta))*z3^5*z4^9 + (2227576508 + upbeta*(-2034514670 +556894127*upbeta))*z3^4*z4^10 +12*(67612364 + upbeta*(-61806134 + 16903091*upbeta))*z3^3*z4^11 +12*(16346100 + upbeta*(-14945758 + 4086525*upbeta))*z3^2*z4^12 +60*(458788 + upbeta*(-419266 + 114697*upbeta))*z3*z4^13 +39*(41828 + upbeta*(-38178 + 10457*upbeta))*z4^14) +z2^12*(3*(18348 + upbeta*(-16678 + 4587*upbeta))*z3^16 +60*(37244 + upbeta*(-33934 + 9311*upbeta))*z3^15*z4 +1095*(23612 + upbeta*(-21550 + 5903*upbeta))*z3^14*z4^2 +480*(310684 + upbeta*(-283839 + 77671*upbeta))*z3^13*z4^3 +4*(131552500 + upbeta*(-120231514 + 32888125*upbeta))*z3^12*z4^4 +48*(26357636 + upbeta*(-24085746 + 6589409*upbeta))*z3^11*z4^5 +(2227576508 + upbeta*(-2034514670 + 556894127*upbeta))*z3^10*z4^6 + 4*(759932108 + upbeta*(-693665294 + 189983027*upbeta))*z3^9*z4^7 + 2*(1676561516 + upbeta*(-1529968022 + 419140379*upbeta))*z3^8*z4^8 + 4*(759932108 + upbeta*(-693665294 +189983027*upbeta))*z3^7*z4^9 +(2227576508 + upbeta*(-2034514670 + 556894127*upbeta))*z3^6*z4^10 + 48*(26357636 + upbeta*(-24085746 + 6589409*upbeta))*z3^5*z4^11 + 4*(131552500 + upbeta*(-120231514 + 32888125*upbeta))*z3^4*z4^12 + 480*(310684 + upbeta*(-283839 + 77671*upbeta))*z3^3*z4^13 + 1095*(23612 + upbeta*(-21550 + 5903*upbeta))*z3^2*z4^14 +60*(37244 + upbeta*(-33934 + 9311*upbeta))*z3*z4^15 +3*(18348 + upbeta*(-16678 + 4587*upbeta))*z4^16)) +z1^18*(2520*(20 + upbeta*(-18 + 5*upbeta))*z2*z3^11*z4^11*(z3 + z4)^5*(3*z3 + z4)*(z3 + 3*z4) + 630*(20 + upbeta*(-18 + 5*upbeta))*z3^12*z4^12*(z3 + z4)^4*(3*z3^2 + 8*z3*z4 + 3*z4^2) +315*(20 + upbeta*(-18 + 5*upbeta))*z2^2*z3^10*z4^10*(z3 + z4)^4*(42*z3^4 + 272*z3^3*z4 + 475*z3^2*z4^2 + 272*z3*z4^3 + 42*z4^4) +12*z2^3*z3^9*z4^9*(z3 + z4)^5*(12*(2164 + upbeta*(-1954 + 541*upbeta))*z3^4 +10*(19028 + upbeta*(-17138 + 4757*upbeta))*z3^3*z4 +(366988 + upbeta*(-330238 + 91747*upbeta))*z3^2*z4^2 +10*(19028 + upbeta*(-17138 + 4757*upbeta))*z3*z4^3 +12*(2164 + upbeta*(-1954 + 541*upbeta))*z4^4) +6*z2^4*z3^8*z4^8*(z3 + z4)^4*(3*(18348 + upbeta*(-16678 + 4587*upbeta))*z3^6 +8*(61628 + upbeta*(-55758 + 15407*upbeta))*z3^5*z4 +8*(197128 + upbeta*(-177733 + 49282*upbeta))*z3^4*z4^2 +24*(95612 + upbeta*(-86102 + 23903*upbeta))*z3^3*z4^3 +8*(197128 + upbeta*(-177733 + 49282*upbeta))*z3^2*z4^4 +8*(61628 + upbeta*(-55758 + 15407*upbeta))*z3*z4^5 +3*(18348 + upbeta*(-16678 + 4587*upbeta))*z4^6) +4*z2^5*z3^7*z4^7*(z3 + z4)*(18*(4724 + upbeta*(-4314 + 1181*upbeta))*z3^10 + 24*(43012 + upbeta*(-39182 + 10753*upbeta))*z3^9*z4 +15*(348988 + upbeta*(-316934 + 87247*upbeta))*z3^8*z4^2 +15*(1002940 + upbeta*(-908182 + 250735*upbeta))*z3^7*z4^3 +3*(9150956 + upbeta*(-8269486 + 2287739*upbeta))*z3^6*z4^4 +2*(16696268 + upbeta*(-15076958 + 4174067*upbeta))*z3^5*z4^5 +3*(9150956 + upbeta*(-8269486 + 2287739*upbeta))*z3^4*z4^6 +15*(1002940 + upbeta*(-908182 + 250735*upbeta))*z3^3*z4^7 +15*(348988 + upbeta*(-316934 + 87247*upbeta))*z3^2*z4^8 +24*(43012 + upbeta*(-39182 + 10753*upbeta))*z3*z4^9 +18*(4724 + upbeta*(-4314 + 1181*upbeta))*z4^10) +z2^6*z3^6*z4^6*(z3 + z4)^2*(36*(9524 + upbeta*(-8714 + 2381*upbeta))*z3^10 + 24*(161148 + upbeta*(-147278 + 40287*upbeta))*z3^9*z4 +3*(5925724 + upbeta*(-5404734 + 1481431*upbeta))*z3^8*z4^2 +6*(7670764 + upbeta*(-6976454 + 1917691*upbeta))*z3^7*z4^3 +3*(25796404 + upbeta*(-23397786 + 6449101*upbeta))*z3^6*z4^4 +4*(22807532 + upbeta*(-20662910 + 5701883*upbeta))*z3^5*z4^5 +3*(25796404 + upbeta*(-23397786 + 6449101*upbeta))*z3^4*z4^6 +6*(7670764 + upbeta*(-6976454 + 1917691*upbeta))*z3^3*z4^7 +3*(5925724 + upbeta*(-5404734 + 1481431*upbeta))*z3^2*z4^8 +24*(161148 + upbeta*(-147278 + 40287*upbeta))*z3*z4^9 +36*(9524 + upbeta*(-8714 + 2381*upbeta))*z4^10) +18*z2^18*(105*(20 + upbeta*(-18 + 5*upbeta))*z3^12 +420*(20 + upbeta*(-18 + 5*upbeta))*z3^11*z4 +735*(20 + upbeta*(-18 + 5*upbeta))*z3^10*z4^2 +8*(2164 + upbeta*(-1954 + 541*upbeta))*z3^9*z4^3 +(18348 + upbeta*(-16678 + 4587*upbeta))*z3^8*z4^4 +4*(4724 + upbeta*(-4314 + 1181*upbeta))*z3^7*z4^5 +2*(9524 + upbeta*(-8714 + 2381*upbeta))*z3^6*z4^6 +4*(4724 + upbeta*(-4314 + 1181*upbeta))*z3^5*z4^7 +(18348 + upbeta*(-16678 + 4587*upbeta))*z3^4*z4^8 +8*(2164 + upbeta*(-1954 + 541*upbeta))*z3^3*z4^9 +735*(20 + upbeta*(-18 + 5*upbeta))*z3^2*z4^10 +420*(20 + upbeta*(-18 + 5*upbeta))*z3*z4^11 +105*(20 + upbeta*(-18 + 5*upbeta))*z4^12) + 120*z2^17*(z3 + z4)*(105*(20 + upbeta*(-18 + 5*upbeta))*z3^12 +420*(20 + upbeta*(-18 + 5*upbeta))*z3^11*z4 +735*(20 + upbeta*(-18 + 5*upbeta))*z3^10*z4^2 +8*(2164 + upbeta*(-1954 + 541*upbeta))*z3^9*z4^3 +(18348 + upbeta*(-16678 + 4587*upbeta))*z3^8*z4^4 +4*(4724 + upbeta*(-4314 + 1181*upbeta))*z3^7*z4^5 +2*(9524 + upbeta*(-8714 + 2381*upbeta))*z3^6*z4^6 +4*(4724 + upbeta*(-4314 + 1181*upbeta))*z3^5*z4^7 +(18348 + upbeta*(-16678 + 4587*upbeta))*z3^4*z4^8 +8*(2164 + upbeta*(-1954 + 541*upbeta))*z3^3*z4^9 +735*(20 + upbeta*(-18 + 5*upbeta))*z3^2*z4^10 +420*(20 + upbeta*(-18 + 5*upbeta))*z3*z4^11 +105*(20 + upbeta*(-18 + 5*upbeta))*z4^12) + 4*z2^7*z3^5*z4^5*(z3 + z4)*(18*(4724 + upbeta*(-4314 + 1181*upbeta))*z3^12 +6*(175548 + upbeta*(-160478 + 43887*upbeta))*z3^11*z4 +6*(911756 + upbeta*(-833506 + 227939*upbeta))*z3^10*z4^2 +57*(286388 + upbeta*(-261618 + 71597*upbeta))*z3^9*z4^3 +123*(261932 + upbeta*(-238974 + 65483*upbeta))*z3^8*z4^4 +(46204628 + upbeta*(-42099122 + 11551157*upbeta))*z3^7*z4^5 +12*(4301420 + upbeta*(-3916903 + 1075355*upbeta))*z3^6*z4^6 +(46204628 + upbeta*(-42099122 + 11551157*upbeta))*z3^5*z4^7 +123*(261932 + upbeta*(-238974 + 65483*upbeta))*z3^4*z4^8 +57*(286388 + upbeta*(-261618 + 71597*upbeta))*z3^3*z4^9 +6*(911756 + upbeta*(-833506 + 227939*upbeta))*z3^2*z4^10 +6*(175548 + upbeta*(-160478 + 43887*upbeta))*z3*z4^11 +18*(4724 + upbeta*(-4314 + 1181*upbeta))*z4^12) +12*z2^15*(z3 + z4)*(3780*(20 + upbeta*(-18 + 5*upbeta))*z3^14 +26670*(20 + upbeta*(-18 + 5*upbeta))*z3^13*z4 +77595*(20 + upbeta*(-18 + 5*upbeta))*z3^12*z4^2 +30*(87860 + upbeta*(-79138 + 21965*upbeta))*z3^11*z4^3 +8*(406844 + upbeta*(-367634 + 101711*upbeta))*z3^10*z4^4 +2*(1752444 + upbeta*(-1592254 + 438111*upbeta))*z3^9*z4^5 +(3615652 + upbeta*(-3300642 + 903913*upbeta))*z3^8*z4^6 +4*(912308 + upbeta*(-834278 + 228077*upbeta))*z3^7*z4^7 +(3615652 + upbeta*(-3300642 + 903913*upbeta))*z3^6*z4^8 +2*(1752444 + upbeta*(-1592254 + 438111*upbeta))*z3^5*z4^9 +8*(406844 + upbeta*(-367634 + 101711*upbeta))*z3^4*z4^10 +30*(87860 + upbeta*(-79138 + 21965*upbeta))*z3^3*z4^11 +77595*(20 + upbeta*(-18 + 5*upbeta))*z3^2*z4^12 +26670*(20 + upbeta*(-18 + 5*upbeta))*z3*z4^13 +3780*(20 + upbeta*(-18 + 5*upbeta))*z4^14) +3*z2^16*(11130*(20 + upbeta*(-18 + 5*upbeta))*z3^14 +69720*(20 + upbeta*(-18 + 5*upbeta))*z3^13*z4 +190575*(20 + upbeta*(-18 + 5*upbeta))*z3^12*z4^2 +4*(1578068 + upbeta*(-1421618 + 394517*upbeta))*z3^11*z4^3 +4*(1939692 + upbeta*(-1753162 + 484923*upbeta))*z3^10*z4^4 +4*(2089036 + upbeta*(-1898126 + 522259*upbeta))*z3^9*z4^5 +365*(23612 + upbeta*(-21550 + 5903*upbeta))*z3^8*z4^6 +16*(543652 + upbeta*(-496992 + 135913*upbeta))*z3^7*z4^7 +365*(23612 + upbeta*(-21550 + 5903*upbeta))*z3^6*z4^8 +4*(2089036 + upbeta*(-1898126 + 522259*upbeta))*z3^5*z4^9 +4*(1939692 + upbeta*(-1753162 + 484923*upbeta))*z3^4*z4^10 +4*(1578068 + upbeta*(-1421618 + 394517*upbeta))*z3^3*z4^11 +190575*(20 + upbeta*(-18 + 5*upbeta))*z3^2*z4^12 +69720*(20 + upbeta*(-18 + 5*upbeta))*z3*z4^13 +11130*(20 + upbeta*(-18 + 5*upbeta))*z4^14) +4*z2^9*z3^3*z4^3*(z3 + z4)*(36*(2164 + upbeta*(-1954 + 541*upbeta))*z3^14 + 6*(165316 + upbeta*(-149826 + 41329*upbeta))*z3^13*z4 +3*(1758404 + upbeta*(-1598474 + 439601*upbeta))*z3^12*z4^2 +6*(2681068 + upbeta*(-2443338 + 670267*upbeta))*z3^11*z4^3 +12*(2704612 + upbeta*(-2470500 + 676153*upbeta))*z3^10*z4^4 +27*(1774652 + upbeta*(-1625094 + 443663*upbeta))*z3^9*z4^5 +(56953076 + upbeta*(-52282178 + 14238269*upbeta))*z3^8*z4^6 +2*(29767540 + upbeta*(-27357334 + 7441885*upbeta))*z3^7*z4^7 +(56953076 + upbeta*(-52282178 + 14238269*upbeta))*z3^6*z4^8 +27*(1774652 + upbeta*(-1625094 + 443663*upbeta))*z3^5*z4^9 +12*(2704612 + upbeta*(-2470500 + 676153*upbeta))*z3^4*z4^10 +6*(2681068 + upbeta*(-2443338 + 670267*upbeta))*z3^3*z4^11 +3*(1758404 + upbeta*(-1598474 + 439601*upbeta))*z3^2*z4^12 +6*(165316 + upbeta*(-149826 + 41329*upbeta))*z3*z4^13 +36*(2164 + upbeta*(-1954 + 541*upbeta))*z4^14) +3*z2^8*z3^4*z4^4*(6*(18348 + upbeta*(-16678 + 4587*upbeta))*z3^14 +40*(37244 + upbeta*(-33934 + 9311*upbeta))*z3^13*z4 +365*(23612 + upbeta*(-21550 + 5903*upbeta))*z3^12*z4^2 +4*(7264884 + upbeta*(-6637754 + 1816221*upbeta))*z3^11*z4^3 +4*(16346100 + upbeta*(-14945758 + 4086525*upbeta))*z3^10*z4^4 +4*(26790316 + upbeta*(-24507846 + 6697579*upbeta))*z3^9*z4^5 +(137911804 + upbeta*(-126208606 + 34477951*upbeta))*z3^8*z4^6 +32*(4644636 + upbeta*(-4251110 + 1161159*upbeta))*z3^7*z4^7 +(137911804 + upbeta*(-126208606 + 34477951*upbeta))*z3^6*z4^8 +4*(26790316 + upbeta*(-24507846 + 6697579*upbeta))*z3^5*z4^9 +4*(16346100 + upbeta*(-14945758 + 4086525*upbeta))*z3^4*z4^10 +4*(7264884 + upbeta*(-6637754 + 1816221*upbeta))*z3^3*z4^11 +365*(23612 + upbeta*(-21550 + 5903*upbeta))*z3^2*z4^12 +40*(37244 + upbeta*(-33934 + 9311*upbeta))*z3*z4^13 +6*(18348 + upbeta*(-16678 + 4587*upbeta))*z4^14) +4*z2^11*z3*z4*(z3 + z4)*(1890*(20 + upbeta*(-18 + 5*upbeta))*z3^16 +32760*(20 + upbeta*(-18 + 5*upbeta))*z3^15*z4 +3*(1359668 + upbeta*(-1225058 + 339917*upbeta))*z3^14*z4^2 +3*(4530884 + upbeta*(-4090154 + 1132721*upbeta))*z3^13*z4^3 +3*(9634772 + upbeta*(-8720242 + 2408693*upbeta))*z3^12*z4^4 +8*(5512996 + upbeta*(-5007943 + 1378249*upbeta))*z3^11*z4^5 +3*(17905900 + upbeta*(-16346138 + 4476475*upbeta))*z3^10*z4^6 +3*(19251188 + upbeta*(-17662742 + 4812797*upbeta))*z3^9*z4^7 +4*(14683648 + upbeta*(-13502155 + 3670912*upbeta))*z3^8*z4^8 +3*(19251188 + upbeta*(-17662742 + 4812797*upbeta))*z3^7*z4^9 +3*(17905900 + upbeta*(-16346138 + 4476475*upbeta))*z3^6*z4^10 +8*(5512996 + upbeta*(-5007943 + 1378249*upbeta))*z3^5*z4^11 +3*(9634772 + upbeta*(-8720242 + 2408693*upbeta))*z3^4*z4^12 +3*(4530884 + upbeta*(-4090154 + 1132721*upbeta))*z3^3*z4^13 +3*(1359668 + upbeta*(-1225058 + 339917*upbeta))*z3^2*z4^14 +32760*(20 + upbeta*(-18 + 5*upbeta))*z3*z4^15 +1890*(20 + upbeta*(-18 + 5*upbeta))*z4^16) +4*z2^13*(z3 + z4)*(3150*(20 + upbeta*(-18 + 5*upbeta))*z3^16 +49140*(20 + upbeta*(-18 + 5*upbeta))*z3^15*z4 +263655*(20 + upbeta*(-18 + 5*upbeta))*z3^14*z4^2 +3*(4922188 + upbeta*(-4431838 + 1230547*upbeta))*z3^13*z4^3 +3*(8762996 + upbeta*(-7901026 + 2190749*upbeta))*z3^12*z4^4 +32*(1079888 + upbeta*(-976853 + 269972*upbeta))*z3^11*z4^5 +(38451868 + upbeta*(-34964974 + 9612967*upbeta))*z3^10*z4^6 +(39970396 + upbeta*(-36527950 + 9992599*upbeta))*z3^9*z4^7 +2*(20200276 + upbeta*(-18497794 + 5050069*upbeta))*z3^8*z4^8 +(39970396 + upbeta*(-36527950 + 9992599*upbeta))*z3^7*z4^9 +(38451868 + upbeta*(-34964974 + 9612967*upbeta))*z3^6*z4^10 +32*(1079888 + upbeta*(-976853 + 269972*upbeta))*z3^5*z4^11 +3*(8762996 + upbeta*(-7901026 + 2190749*upbeta))*z3^4*z4^12 +3*(4922188 + upbeta*(-4431838 + 1230547*upbeta))*z3^3*z4^13 +263655*(20 + upbeta*(-18 + 5*upbeta))*z3^2*z4^14 +49140*(20 + upbeta*(-18 + 5*upbeta))*z3*z4^15 +3150*(20 + upbeta*(-18 + 5*upbeta))*z4^16) +6*z2^14*(5565*(20 + upbeta*(-18 + 5*upbeta))*z3^16 +60900*(20 + upbeta*(-18 + 5*upbeta))*z3^15*z4 +268275*(20 + upbeta*(-18 + 5*upbeta))*z3^14*z4^2 +8*(1669972 + upbeta*(-1503442 + 417493*upbeta))*z3^13*z4^3 +5*(4449012 + upbeta*(-4010626 + 1112253*upbeta))*z3^12*z4^4 +4*(7082828 + upbeta*(-6405198 + 1770707*upbeta))*z3^11*z4^5 +8*(3900324 + upbeta*(-3544271 + 975081*upbeta))*z3^10*z4^6 +12*(2696764 + upbeta*(-2461446 + 674191*upbeta))*z3^9*z4^7 +2*(16346100 + upbeta*(-14945758 + 4086525*upbeta))*z3^8*z4^8 +12*(2696764 + upbeta*(-2461446 + 674191*upbeta))*z3^7*z4^9 +8*(3900324 + upbeta*(-3544271 + 975081*upbeta))*z3^6*z4^10 +4*(7082828 + upbeta*(-6405198 + 1770707*upbeta))*z3^5*z4^11 +5*(4449012 + upbeta*(-4010626 + 1112253*upbeta))*z3^4*z4^12 +8*(1669972 + upbeta*(-1503442 + 417493*upbeta))*z3^3*z4^13 +268275*(20 + upbeta*(-18 + 5*upbeta))*z3^2*z4^14 +60900*(20 + upbeta*(-18 + 5*upbeta))*z3*z4^15 +5565*(20 + upbeta*(-18 + 5*upbeta))*z4^16) +z2^10*z3^2*z4^2*(13230*(20 + upbeta*(-18 + 5*upbeta))*z3^16 +120*(32012 + upbeta*(-28862 + 8003*upbeta))*z3^15*z4 +12*(1939692 + upbeta*(-1753162 + 484923*upbeta))*z3^14*z4^2 +120*(675964 + upbeta*(-612558 + 168991*upbeta))*z3^13*z4^3 +48*(3900324 + upbeta*(-3544271 + 975081*upbeta))*z3^12*z4^4 +8*(39211132 + upbeta*(-35746462 + 9802783*upbeta))*z3^11*z4^5 +3*(137911804 + upbeta*(-126208606 + 34477951*upbeta))*z3^10*z4^6 +4*(116488156 + upbeta*(-106996846 + 29122039*upbeta))*z3^9*z4^7 +6*(80035948 + upbeta*(-73634494 + 20008987*upbeta))*z3^8*z4^8 +4*(116488156 + upbeta*(-106996846 + 29122039*upbeta))*z3^7*z4^9 +3*(137911804 + upbeta*(-126208606 + 34477951*upbeta))*z3^6*z4^10 +8*(39211132 + upbeta*(-35746462 + 9802783*upbeta))*z3^5*z4^11 +48*(3900324 + upbeta*(-3544271 + 975081*upbeta))*z3^4*z4^12 +120*(675964 + upbeta*(-612558 + 168991*upbeta))*z3^3*z4^13 +12*(1939692 + upbeta*(-1753162 + 484923*upbeta))*z3^2*z4^14 +120*(32012 + upbeta*(-28862 + 8003*upbeta))*z3*z4^15 +13230*(20 + upbeta*(-18 + 5*upbeta))*z4^16) +z2^12*(1890*(20 + upbeta*(-18 + 5*upbeta))*z3^18 +63000*(20 + upbeta*(-18 + 5*upbeta))*z3^17*z4 +571725*(20 + upbeta*(-18 + 5*upbeta))*z3^16*z4^2 +900*(55836 + upbeta*(-50278 + 13959*upbeta))*z3^15*z4^3 +30*(4449012 + upbeta*(-4010626 + 1112253*upbeta))*z3^14*z4^4 +4*(60845404 + upbeta*(-54962374 + 15211351*upbeta))*z3^13*z4^5 +2*(168619340 + upbeta*(-152844998 + 42154835*upbeta))*z3^12*z4^6 +4*(97821668 + upbeta*(-89101958 + 24455417*upbeta))*z3^11*z4^7 +3*(137911804 + upbeta*(-126208606 + 34477951*upbeta))*z3^10*z4^8 +8*(52434340 + upbeta*(-48079858 + 13108585*upbeta))*z3^9*z4^9 +3*(137911804 + upbeta*(-126208606 + 34477951*upbeta))*z3^8*z4^10 +4*(97821668 + upbeta*(-89101958 + 24455417*upbeta))*z3^7*z4^11 +2*(168619340 + upbeta*(-152844998 + 42154835*upbeta))*z3^6*z4^12 +4*(60845404 + upbeta*(-54962374 + 15211351*upbeta))*z3^5*z4^13 +30*(4449012 + upbeta*(-4010626 + 1112253*upbeta))*z3^4*z4^14 +900*(55836 + upbeta*(-50278 + 13959*upbeta))*z3^3*z4^15 +571725*(20 + upbeta*(-18 + 5*upbeta))*z3^2*z4^16 +63000*(20 + upbeta*(-18 + 5*upbeta))*z3*z4^17 +1890*(20 + upbeta*(-18 + 5*upbeta))*z4^18)) +z1^10*z2^2*z3^2*z4^2*(2205*(20 + upbeta*(-18 + 5*upbeta))*z3^14*z4^14*(z3 + z4)^4 + 12*(32012 + upbeta*(-28862 + 8003*upbeta))*z2*z3^13*z4^13*(z3 + z4)^5 + 12*z2^2*z3^12*z4^12*(z3 + z4)^4*(5*(24484 + upbeta*(-22126 + 6121*upbeta))*z3^2 +8*(33836 + upbeta*(-30586 + 8459*upbeta))*z3*z4 +5*(24484 + upbeta*(-22126 + 6121*upbeta))*z4^2) +12*z2^3*z3^11*z4^11*(z3 + z4)^5*(5*(55844 + upbeta*(-50602 + 13961*upbeta))*z3^2 +(737644 + upbeta*(-668494 + 184411*upbeta))*z3*z4 +5*(55844 + upbeta*(-50602 + 13961*upbeta))*z4^2) +z2^4*z3^10*z4^10*(z3 + z4)^4*((5300908 + upbeta*(-4820518 + 1325227*upbeta))*z3^4 +960*(28676 + upbeta*(-26056 + 7169*upbeta))*z3^3*z4 +6*(7549044 + upbeta*(-6857810 + 1887261*upbeta))*z3^2*z4^2 +960*(28676 + upbeta*(-26056 + 7169*upbeta))*z3*z4^3 +(5300908 + upbeta*(-4820518 + 1325227*upbeta))*z4^4) +4*z2^5*z3^9*z4^9*(z3 + z4)*(2*(820228 + upbeta*(-749548 + 205057*upbeta))*z3^8 +(15733076 + upbeta*(-14354486 + 3933269*upbeta))*z3^7*z4 +3*(20896396 + upbeta*(-19046146 + 5224099*upbeta))*z3^6*z4^2 +(135405068 + upbeta*(-123347618 + 33851267*upbeta))*z3^5*z4^3 +4*(43404196 + upbeta*(-39532231 + 10851049*upbeta))*z3^4*z4^4 +(135405068 + upbeta*(-123347618 + 33851267*upbeta))*z3^3*z4^5 +3*(20896396 + upbeta*(-19046146 + 5224099*upbeta))*z3^2*z4^6 +(15733076 + upbeta*(-14354486 + 3933269*upbeta))*z3*z4^7 +2*(820228 + upbeta*(-749548 + 205057*upbeta))*z4^8) +z2^6*z3^8*z4^8*(z3 + z4)^2*(4*(1773116 + upbeta*(-1628546 + 443279*upbeta))*z3^8 + 24*(2809924 + upbeta*(-2574774 + 702481*upbeta))*z3^7*z4 + (271766596 + upbeta*(-248522482 + 67941649*upbeta))*z3^6*z4^2 + 2*(297332372 + upbeta*(-271560458 +74333093*upbeta))*z3^5*z4^3 + 2*(383240212 +upbeta*(-349875178 + 95810053*upbeta))*z3^4*z4^4 +2*(297332372 + upbeta*(-271560458 + 74333093*upbeta))*z3^3*z4^5 +(271766596 + upbeta*(-248522482 + 67941649*upbeta))*z3^2*z4^6 +24*(2809924 + upbeta*(-2574774 + 702481*upbeta))*z3*z4^7 +4*(1773116 + upbeta*(-1628546 + 443279*upbeta))*z4^8) +4*z2^7*z3^7*z4^7*(z3 + z4)*(4*(451244 + upbeta*(-415394 + 112811*upbeta))*z3^10 +16*(1232956 + upbeta*(-1134076 + 308239*upbeta))*z3^9*z4 +105*(921532 + upbeta*(-846206 + 230383*upbeta))*z3^8*z4^2 +3*(92402452 + upbeta*(-84705082 + 23100613*upbeta))*z3^7*z4^3 +5*(101695588 + upbeta*(-93112858 + 25423897*upbeta))*z3^6*z4^4 +6*(103369428 + upbeta*(-94605398 + 25842357*upbeta))*z3^5*z4^5 +5*(101695588 + upbeta*(-93112858 + 25423897*upbeta))*z3^4*z4^6 +3*(92402452 + upbeta*(-84705082 + 23100613*upbeta))*z3^3*z4^7 +105*(921532 + upbeta*(-846206 + 230383*upbeta))*z3^2*z4^8 +16*(1232956 + upbeta*(-1134076 + 308239*upbeta))*z3*z4^9 +4*(451244 + upbeta*(-415394 + 112811*upbeta))*z4^10) +4*z2^9*z3^5*z4^5*(z3 + z4)*(2*(820228 + upbeta*(-749548 + 205057*upbeta))*z3^12 +10*(1876532 + upbeta*(-1720664 + 469133*upbeta))*z3^11*z4 +(97722836 + upbeta*(-89790206 + 24430709*upbeta))*z3^10*z4^2 +(308616100 + upbeta*(-283772926 + 77154025*upbeta))*z3^9*z4^3 +3*(221117068 + upbeta*(-203272186 + 55279267*upbeta))*z3^8*z4^4 +3*(343097044 + upbeta*(-315232358 + 85774261*upbeta))*z3^7*z4^5 +2*(593956004 + upbeta*(-545568728 + 148489001*upbeta))*z3^6*z4^6 +3*(343097044 + upbeta*(-315232358 + 85774261*upbeta))*z3^5*z4^7 +3*(221117068 + upbeta*(-203272186 + 55279267*upbeta))*z3^4*z4^8 +(308616100 + upbeta*(-283772926 + 77154025*upbeta))*z3^3*z4^9 +(97722836 + upbeta*(-89790206 + 24430709*upbeta))*z3^2*z4^10 +10*(1876532 + upbeta*(-1720664 + 469133*upbeta))*z3*z4^11 +2*(820228 + upbeta*(-749548 + 205057*upbeta))*z4^12) +2*z2^8*z3^6*z4^6*((3546232 - 3257092*upbeta + 886558*upbeta^2)*z3^12 + 24*(1794356 + upbeta*(-1650566 + 448589*upbeta))*z3^11*z4 + 3*(80035948 + upbeta*(-73634494 + 20008987*upbeta))*z3^10*z4^2 + 12*(67723156 + upbeta*(-62260522 + 16930789*upbeta))*z3^9*z4^3 + 9*(206109020 + upbeta*(-189281614 + 51527255*upbeta))*z3^8*z4^4 + 48*(62470372 + upbeta*(-57319810 + 15617593*upbeta))*z3^7*z4^5 + 4*(877842580 + upbeta*(-805197886 + 219460645*upbeta))*z3^6*z4^6 + 48*(62470372 + upbeta*(-57319810 + 15617593*upbeta))*z3^5*z4^7 + 9*(206109020 + upbeta*(-189281614 + 51527255*upbeta))*z3^4*z4^8 + 12*(67723156 + upbeta*(-62260522 + 16930789*upbeta))*z3^3*z4^9 + 3*(80035948 + upbeta*(-73634494 + 20008987*upbeta))*z3^2*z4^10 + 24*(1794356 + upbeta*(-1650566 + 448589*upbeta))*z3*z4^11 + 2*(1773116 + upbeta*(-1628546 + 443279*upbeta))*z4^12) +4*z2^17*(z3 + z4)*(2205*(20 + upbeta*(-18 + 5*upbeta))*z3^14 +60*(7268 + upbeta*(-6554 + 1817*upbeta))*z3^13*z4 +24*(76876 + upbeta*(-69516 + 19219*upbeta))*z3^12*z4^2 +12*(379684 + upbeta*(-344354 + 94921*upbeta))*z3^11*z4^3 +5*(1525388 + upbeta*(-1388342 + 381347*upbeta))*z3^10*z4^4 +24*(406108 + upbeta*(-371328 + 101527*upbeta))*z3^9*z4^5 +4*(2664796 + upbeta*(-2448466 + 666199*upbeta))*z3^8*z4^6 +64*(169892 + upbeta*(-156452 + 42473*upbeta))*z3^7*z4^7 +4*(2664796 + upbeta*(-2448466 + 666199*upbeta))*z3^6*z4^8 +24*(406108 + upbeta*(-371328 + 101527*upbeta))*z3^5*z4^9 +5*(1525388 + upbeta*(-1388342 + 381347*upbeta))*z3^4*z4^10 +12*(379684 + upbeta*(-344354 + 94921*upbeta))*z3^3*z4^11 +24*(76876 + upbeta*(-69516 + 19219*upbeta))*z3^2*z4^12 +60*(7268 + upbeta*(-6554 + 1817*upbeta))*z3*z4^13 +2205*(20 + upbeta*(-18 + 5*upbeta))*z4^14) +z2^18*(2205*(20 + upbeta*(-18 + 5*upbeta))*z3^14 +12*(32012 + upbeta*(-28862 + 8003*upbeta))*z3^13*z4 +60*(24484 + upbeta*(-22126 + 6121*upbeta))*z3^12*z4^2 +60*(55844 + upbeta*(-50602 + 13961*upbeta))*z3^11*z4^3 +(5300908 + upbeta*(-4820518 + 1325227*upbeta))*z3^10*z4^4 +8*(820228 + upbeta*(-749548 + 205057*upbeta))*z3^9*z4^5 +4*(1773116 + upbeta*(-1628546 + 443279*upbeta))*z3^8*z4^6 +16*(451244 + upbeta*(-415394 + 112811*upbeta))*z3^7*z4^7 +4*(1773116 + upbeta*(-1628546 + 443279*upbeta))*z3^6*z4^8 +8*(820228 + upbeta*(-749548 + 205057*upbeta))*z3^5*z4^9 +(5300908 + upbeta*(-4820518 + 1325227*upbeta))*z3^4*z4^10 +60*(55844 + upbeta*(-50602 + 13961*upbeta))*z3^3*z4^11 +60*(24484 + upbeta*(-22126 + 6121*upbeta))*z3^2*z4^12 +12*(32012 + upbeta*(-28862 + 8003*upbeta))*z3*z4^13 +2205*(20 + upbeta*(-18 + 5*upbeta))*z4^14) +4*z2^11*z3^3*z4^3*(z3 + z4)*(15*(55844 + upbeta*(-50602 + 13961*upbeta))*z3^14 +4*(2836372 + upbeta*(-2578732 + 709093*upbeta))*z3^13*z4 +2*(33538388 + upbeta*(-30588998 + 8384597*upbeta))*z3^12*z4^2 +(234332252 + upbeta*(-214312118 + 58583063*upbeta))*z3^11*z4^3 +3*(183784348 + upbeta*(-168455806 + 45946087*upbeta))*z3^10*z4^4 +3*(315978628 + upbeta*(-290102674 + 78994657*upbeta))*z3^9*z4^5 +2*(634633628 + upbeta*(-583263254 + 158658407*upbeta))*z3^8*z4^6 +12*(115819836 + upbeta*(-106482298 + 28954959*upbeta))*z3^7*z4^7 +2*(634633628 + upbeta*(-583263254 + 158658407*upbeta))*z3^6*z4^8 +3*(315978628 + upbeta*(-290102674 + 78994657*upbeta))*z3^5*z4^9 +3*(183784348 + upbeta*(-168455806 + 45946087*upbeta))*z3^4*z4^10 +(234332252 + upbeta*(-214312118 + 58583063*upbeta))*z3^3*z4^11 +2*(33538388 + upbeta*(-30588998 + 8384597*upbeta))*z3^2*z4^12 +4*(2836372 + upbeta*(-2578732 + 709093*upbeta))*z3*z4^13 +15*(55844 + upbeta*(-50602 + 13961*upbeta))*z4^14) +z2^10*z3^4*z4^4*((5300908 + upbeta*(-4820518 + 1325227*upbeta))*z3^14 + 4*(17373532 + upbeta*(-15853582 + 4343383*upbeta))*z3^13*z4 + 3*(137911804 + upbeta*(-126208606 + 34477951*upbeta))*z3^12*z4^2 + 24*(62328036 + upbeta*(-57161146 + 15582009*upbeta))*z3^11*z4^3 + 18*(206109020 + upbeta*(-189281614 + 51527255*upbeta))*z3^10*z4^4 + 96*(70526764 + upbeta*(-64813068 + 17631691*upbeta))*z3^9*z4^5 + 2*(4762573444 + upbeta*(-4377723898 + 1190643361*upbeta))*z3^8*z4^6 + 8*(1329552644 + upbeta*(-1222157042 +332388161*upbeta))*z3^7*z4^7 + 2*(4762573444 +upbeta*(-4377723898 + 1190643361*upbeta))*z3^6*z4^8 +96*(70526764 + upbeta*(-64813068 + 17631691*upbeta))*z3^5*z4^9 +18*(206109020 + upbeta*(-189281614 + 51527255*upbeta))*z3^4*z4^10 + 24*(62328036 + upbeta*(-57161146 + 15582009*upbeta))*z3^3*z4^11 + 3*(137911804 + upbeta*(-126208606 + 34477951*upbeta))*z3^2*z4^12 + 4*(17373532 + upbeta*(-15853582 + 4343383*upbeta))*z3*z4^13 + (5300908 + upbeta*(-4820518 + 1325227*upbeta))*z4^14) + 4*z2^15*(z3 + z4)*(2205*(20 + upbeta*(-18 + 5*upbeta))*z3^16 + 15*(61084 + upbeta*(-55078 + 15271*upbeta))*z3^15*z4 +3*(2298068 + upbeta*(-2077778 + 574517*upbeta))*z3^14*z4^2 +12*(2316668 + upbeta*(-2100578 + 579167*upbeta))*z3^13*z4^3 +(70970836 + upbeta*(-64534522 + 17742709*upbeta))*z3^12*z4^4 +(127123420 + upbeta*(-115951534 + 31780855*upbeta))*z3^11*z4^5 +2*(87142804 + upbeta*(-79769290 + 21785701*upbeta))*z3^10*z4^6 +4*(49920652 + upbeta*(-45857074 + 12480163*upbeta))*z3^9*z4^7 +2*(103328164 + upbeta*(-95067418 + 25832041*upbeta))*z3^8*z4^8 +4*(49920652 + upbeta*(-45857074 + 12480163*upbeta))*z3^7*z4^9 +2*(87142804 + upbeta*(-79769290 + 21785701*upbeta))*z3^6*z4^10 +(127123420 + upbeta*(-115951534 + 31780855*upbeta))*z3^5*z4^11 +(70970836 + upbeta*(-64534522 + 17742709*upbeta))*z3^4*z4^12 +12*(2316668 + upbeta*(-2100578 + 579167*upbeta))*z3^3*z4^13 +3*(2298068 + upbeta*(-2077778 + 574517*upbeta))*z3^2*z4^14 +15*(61084 + upbeta*(-55078 + 15271*upbeta))*z3*z4^15 +2205*(20 + upbeta*(-18 + 5*upbeta))*z4^16) +z2^16*(13230*(20 + upbeta*(-18 + 5*upbeta))*z3^16 +120*(32012 + upbeta*(-28862 + 8003*upbeta))*z3^15*z4 +12*(1939692 + upbeta*(-1753162 + 484923*upbeta))*z3^14*z4^2 +120*(675964 + upbeta*(-612558 + 168991*upbeta))*z3^13*z4^3 +48*(3900324 + upbeta*(-3544271 + 975081*upbeta))*z3^12*z4^4 +8*(39211132 + upbeta*(-35746462 + 9802783*upbeta))*z3^11*z4^5 +3*(137911804 + upbeta*(-126208606 + 34477951*upbeta))*z3^10*z4^6 +4*(116488156 + upbeta*(-106996846 + 29122039*upbeta))*z3^9*z4^7 +6*(80035948 + upbeta*(-73634494 + 20008987*upbeta))*z3^8*z4^8 +4*(116488156 + upbeta*(-106996846 + 29122039*upbeta))*z3^7*z4^9 +3*(137911804 + upbeta*(-126208606 + 34477951*upbeta))*z3^6*z4^10 +8*(39211132 + upbeta*(-35746462 + 9802783*upbeta))*z3^5*z4^11 +48*(3900324 + upbeta*(-3544271 + 975081*upbeta))*z3^4*z4^12 +120*(675964 + upbeta*(-612558 + 168991*upbeta))*z3^3*z4^13 +12*(1939692 + upbeta*(-1753162 + 484923*upbeta))*z3^2*z4^14 +120*(32012 + upbeta*(-28862 + 8003*upbeta))*z3*z4^15 +13230*(20 + upbeta*(-18 + 5*upbeta))*z4^16) +z2^12*z3^2*z4^2*(60*(24484 + upbeta*(-22126 + 6121*upbeta))*z3^16 +48*(533436 + upbeta*(-483386 + 133359*upbeta))*z3^15*z4 +48*(3900324 + upbeta*(-3544271 + 975081*upbeta))*z3^14*z4^2 +16*(49523564 + upbeta*(-45121514 + 12380891*upbeta))*z3^13*z4^3 +(2227576508 + upbeta*(-2034514670 + 556894127*upbeta))*z3^12*z4^4 + 4*(1128694508 + upbeta*(-1033196678 + 282173627*upbeta))*z3^11*z4^5 + 8*(877842580 + upbeta*(-805197886 + 219460645*upbeta))*z3^10*z4^6 + 20*(443440628 +upbeta*(-407366906 + 110860157*upbeta))*z3^9*z4^7 +2*(4762573444 + upbeta*(-4377723898 + 1190643361*upbeta))*z3^8*z4^8 + 20*(443440628 + upbeta*(-407366906 + 110860157*upbeta))*z3^7*z4^9 + 8*(877842580 + upbeta*(-805197886 + 219460645*upbeta))*z3^6*z4^10 + 4*(1128694508 +upbeta*(-1033196678 + 282173627*upbeta))*z3^5*z4^11 +(2227576508 + upbeta*(-2034514670 + 556894127*upbeta))*z3^4*z4^12 + 16*(49523564 + upbeta*(-45121514 + 12380891*upbeta))*z3^3*z4^13 + 48*(3900324 + upbeta*(-3544271 + 975081*upbeta))*z3^2*z4^14 + 48*(533436 + upbeta*(-483386 + 133359*upbeta))*z3*z4^15 +60*(24484 + upbeta*(-22126 + 6121*upbeta))*z4^16) +4*z2^13*z3*z4*(z3 + z4)*(3*(32012 + upbeta*(-28862 + 8003*upbeta))*z3^16 + 3*(728356 + upbeta*(-658346 + 182089*upbeta))*z3^15*z4 +3*(6031284 + upbeta*(-5467234 + 1507821*upbeta))*z3^14*z4^2 +2*(40338500 + upbeta*(-36669878 + 10084625*upbeta))*z3^13*z4^3 +(228344852 + upbeta*(-208136786 + 57086213*upbeta))*z3^12*z4^4 +(452227732 + upbeta*(-413298850 + 113056933*upbeta))*z3^11*z4^5 +2*(338233388 + upbeta*(-309948914 + 84558347*upbeta))*z3^10*z4^6 +2*(411411076 + upbeta*(-377888806 + 102852769*upbeta))*z3^9*z4^7 +2*(434910092 + upbeta*(-399868010 + 108727523*upbeta))*z3^8*z4^8 +2*(411411076 + upbeta*(-377888806 + 102852769*upbeta))*z3^7*z4^9 +2*(338233388 + upbeta*(-309948914 + 84558347*upbeta))*z3^6*z4^10 +(452227732 + upbeta*(-413298850 + 113056933*upbeta))*z3^5*z4^11 +(228344852 + upbeta*(-208136786 + 57086213*upbeta))*z3^4*z4^12 +2*(40338500 + upbeta*(-36669878 + 10084625*upbeta))*z3^3*z4^13 +3*(6031284 + upbeta*(-5467234 + 1507821*upbeta))*z3^2*z4^14 +3*(728356 + upbeta*(-658346 + 182089*upbeta))*z3*z4^15 +3*(32012 + upbeta*(-28862 + 8003*upbeta))*z4^16) +z2^14*(2205*(20 + upbeta*(-18 + 5*upbeta))*z3^18 +60*(32012 + upbeta*(-28862 + 8003*upbeta))*z3^17*z4 +12*(1939692 + upbeta*(-1753162 + 484923*upbeta))*z3^16*z4^2 +60*(2312948 + upbeta*(-2096018 + 578237*upbeta))*z3^15*z4^3 +2*(251299540 + upbeta*(-228316138 + 62824885*upbeta))*z3^14*z4^4 +12*(103007284 + upbeta*(-93825514 + 25751821*upbeta))*z3^13*z4^5 +(2227576508 + upbeta*(-2034514670 + 556894127*upbeta))*z3^12*z4^6 + 16*(196421324 + upbeta*(-179919884 + 49105331*upbeta))*z3^11*z4^7 + 18*(206109020 + upbeta*(-189281614 + 51527255*upbeta))*z3^10*z4^8 + 8*(485983652 +upbeta*(-446794742 + 121495913*upbeta))*z3^9*z4^9 +18*(206109020 + upbeta*(-189281614 + 51527255*upbeta))*z3^8*z4^10 + 16*(196421324 + upbeta*(-179919884 + 49105331*upbeta))*z3^7*z4^11 + (2227576508 + upbeta*(-2034514670 + 556894127*upbeta))*z3^6*z4^12 + 12*(103007284 +upbeta*(-93825514 + 25751821*upbeta))*z3^5*z4^13 +2*(251299540 + upbeta*(-228316138 + 62824885*upbeta))*z3^4*z4^14 +60*(2312948 + upbeta*(-2096018 + 578237*upbeta))*z3^3*z4^15 +12*(1939692 + upbeta*(-1753162 + 484923*upbeta))*z3^2*z4^16 +60*(32012 + upbeta*(-28862 + 8003*upbeta))*z3*z4^17 +2205*(20 + upbeta*(-18 + 5*upbeta))*z4^18)) +4*z1^17*(315*(20 + upbeta*(-18 + 5*upbeta))*z3^12*z4^12*(z3 + z4)^5*(z3^2 + 5*z3*z4 + z4^2) + 630*(20 + upbeta*(-18 + 5*upbeta))*z2*z3^11*z4^11*(z3 + z4)^4*(2*z3^4 + 17*z3^3*z4 + 32*z3^2*z4^2 +17*z3*z4^3 + 2*z4^4) + 315*(20 + upbeta*(-18 + 5*upbeta))*z2^2*z3^10*z4^10*(z3 + z4)^5*(7*z3^4 + 75*z3^3*z4 + 165*z3^2*z4^2 +75*z3*z4^3 + 7*z4^4) + 6*z2^3*z3^9*z4^9*(z3 + z4)^4*(4*(2164 + upbeta*(-1954 + 541*upbeta))*z3^6 +3*(41812 + upbeta*(-37682 + 10453*upbeta))*z3^5*z4 +48*(10532 + upbeta*(-9482 + 2633*upbeta))*z3^4*z4^2 +9*(87564 + upbeta*(-78814 + 21891*upbeta))*z3^3*z4^3 +48*(10532 + upbeta*(-9482 + 2633*upbeta))*z3^2*z4^4 +3*(41812 + upbeta*(-37682 + 10453*upbeta))*z3*z4^5 +4*(2164 + upbeta*(-1954 + 541*upbeta))*z4^6) +3*z2^4*z3^8*z4^8*(z3 + z4)^5*((18348 + upbeta*(-16678 + 4587*upbeta))*z3^6 +5*(52972 + upbeta*(-47942 + 13243*upbeta))*z3^5*z4 +(1095708 + upbeta*(-987838 + 273927*upbeta))*z3^4*z4^2 +10*(177556 + upbeta*(-159826 + 44389*upbeta))*z3^3*z4^3 +(1095708 + upbeta*(-987838 + 273927*upbeta))*z3^2*z4^4 +5*(52972 + upbeta*(-47942 + 13243*upbeta))*z3*z4^5 +(18348 + upbeta*(-16678 + 4587*upbeta))*z4^6) +z2^5*z3^7*z4^7*(z3 + z4)^2*(12*(4724 + upbeta*(-4314 + 1181*upbeta))*z3^10 + 6*(167324 + upbeta*(-152414 + 41831*upbeta))*z3^9*z4 +24*(264484 + upbeta*(-240114 + 66121*upbeta))*z3^8*z4^2 +3*(6998348 + upbeta*(-6333438 + 1749587*upbeta))*z3^7*z4^3 +2*(20766236 + upbeta*(-18752246 + 5191559*upbeta))*z3^6*z4^4 +2*(25937596 + upbeta*(-23404006 + 6484399*upbeta))*z3^5*z4^5 +2*(20766236 + upbeta*(-18752246 + 5191559*upbeta))*z3^4*z4^6 +3*(6998348 + upbeta*(-6333438 + 1749587*upbeta))*z3^3*z4^7 +24*(264484 + upbeta*(-240114 + 66121*upbeta))*z3^2*z4^8 +6*(167324 + upbeta*(-152414 + 41831*upbeta))*z3*z4^9 +12*(4724 + upbeta*(-4314 + 1181*upbeta))*z4^10) +3*z2^19*(105*(20 + upbeta*(-18 + 5*upbeta))*z3^12 +420*(20 + upbeta*(-18 + 5*upbeta))*z3^11*z4 +735*(20 + upbeta*(-18 + 5*upbeta))*z3^10*z4^2 +8*(2164 + upbeta*(-1954 + 541*upbeta))*z3^9*z4^3 +(18348 + upbeta*(-16678 + 4587*upbeta))*z3^8*z4^4 +4*(4724 + upbeta*(-4314 + 1181*upbeta))*z3^7*z4^5 +2*(9524 + upbeta*(-8714 + 2381*upbeta))*z3^6*z4^6 +4*(4724 + upbeta*(-4314 + 1181*upbeta))*z3^5*z4^7 +(18348 + upbeta*(-16678 + 4587*upbeta))*z3^4*z4^8 +8*(2164 + upbeta*(-1954 + 541*upbeta))*z3^3*z4^9 +735*(20 + upbeta*(-18 + 5*upbeta))*z3^2*z4^10 +420*(20 + upbeta*(-18 + 5*upbeta))*z3*z4^11 +105*(20 + upbeta*(-18 + 5*upbeta))*z4^12) + 30*z2^18*(z3 + z4)*(105*(20 + upbeta*(-18 + 5*upbeta))*z3^12 +420*(20 + upbeta*(-18 + 5*upbeta))*z3^11*z4 +735*(20 + upbeta*(-18 + 5*upbeta))*z3^10*z4^2 +8*(2164 + upbeta*(-1954 + 541*upbeta))*z3^9*z4^3 +(18348 + upbeta*(-16678 + 4587*upbeta))*z3^8*z4^4 +4*(4724 + upbeta*(-4314 + 1181*upbeta))*z3^7*z4^5 +2*(9524 + upbeta*(-8714 + 2381*upbeta))*z3^6*z4^6 +4*(4724 + upbeta*(-4314 + 1181*upbeta))*z3^5*z4^7 +(18348 + upbeta*(-16678 + 4587*upbeta))*z3^4*z4^8 +8*(2164 + upbeta*(-1954 + 541*upbeta))*z3^3*z4^9 +735*(20 + upbeta*(-18 + 5*upbeta))*z3^2*z4^10 +420*(20 + upbeta*(-18 + 5*upbeta))*z3*z4^11 +105*(20 + upbeta*(-18 + 5*upbeta))*z4^12) + 4*z2^7*z3^5*z4^5*(z3 + z4)^2*(3*(4724 + upbeta*(-4314 + 1181*upbeta))*z3^12 +3*(85412 + upbeta*(-78082 + 21353*upbeta))*z3^11*z4 +15*(110836 + upbeta*(-101322 + 27709*upbeta))*z3^10*z4^2 +3*(1913068 + upbeta*(-1747088 + 478267*upbeta))*z3^9*z4^3 +(12456916 + upbeta*(-11355622 + 3114229*upbeta))*z3^8*z4^4 +6*(3145088 + upbeta*(-2861501 + 786272*upbeta))*z3^7*z4^5 +2*(10731820 + upbeta*(-9755602 + 2682955*upbeta))*z3^6*z4^6 +6*(3145088 + upbeta*(-2861501 + 786272*upbeta))*z3^5*z4^7 +(12456916 + upbeta*(-11355622 + 3114229*upbeta))*z3^4*z4^8 +3*(1913068 + upbeta*(-1747088 + 478267*upbeta))*z3^3*z4^9 +15*(110836 + upbeta*(-101322 + 27709*upbeta))*z3^2*z4^10 +3*(85412 + upbeta*(-78082 + 21353*upbeta))*z3*z4^11 +3*(4724 + upbeta*(-4314 + 1181*upbeta))*z4^12) +z2^6*z3^6*z4^6*(z3 + z4)*(6*(9524 + upbeta*(-8714 + 2381*upbeta))*z3^12 + 6*(180196 + upbeta*(-164706 + 45049*upbeta))*z3^11*z4 +48*(158228 + upbeta*(-144378 + 39557*upbeta))*z3^10*z4^2 +3*(9649332 + upbeta*(-8783482 + 2412333*upbeta))*z3^9*z4^3 +2*(34911428 + upbeta*(-31695506 + 8727857*upbeta))*z3^8*z4^4 +(115300972 + upbeta*(-104463286 + 28825243*upbeta))*z3^7*z4^5 +16*(8481868 + upbeta*(-7678534 + 2120467*upbeta))*z3^6*z4^6 +(115300972 + upbeta*(-104463286 + 28825243*upbeta))*z3^5*z4^7 +2*(34911428 + upbeta*(-31695506 + 8727857*upbeta))*z3^4*z4^8 +3*(9649332 + upbeta*(-8783482 + 2412333*upbeta))*z3^3*z4^9 +48*(158228 + upbeta*(-144378 + 39557*upbeta))*z3^2*z4^10 +6*(180196 + upbeta*(-164706 + 45049*upbeta))*z3*z4^11 +6*(9524 + upbeta*(-8714 + 2381*upbeta))*z4^12) +15*z2^16*(z3 + z4)*(1365*(20 + upbeta*(-18 + 5*upbeta))*z3^14 +9345*(20 + upbeta*(-18 + 5*upbeta))*z3^13*z4 +26775*(20 + upbeta*(-18 + 5*upbeta))*z3^12*z4^2 +(903484 + upbeta*(-813814 + 225871*upbeta))*z3^11*z4^3 +2*(556876 + upbeta*(-503226 + 139219*upbeta))*z3^10*z4^4 +(1199196 + upbeta*(-1089566 + 299799*upbeta))*z3^9*z4^5 +10*(123700 + upbeta*(-112914 + 30925*upbeta))*z3^8*z4^6 +2*(624236 + upbeta*(-570786 + 156059*upbeta))*z3^7*z4^7 +10*(123700 + upbeta*(-112914 + 30925*upbeta))*z3^6*z4^8 +(1199196 + upbeta*(-1089566 + 299799*upbeta))*z3^5*z4^9 +2*(556876 + upbeta*(-503226 + 139219*upbeta))*z3^4*z4^10 +(903484 + upbeta*(-813814 + 225871*upbeta))*z3^3*z4^11 +26775*(20 + upbeta*(-18 + 5*upbeta))*z3^2*z4^12 +9345*(20 + upbeta*(-18 + 5*upbeta))*z3*z4^13 +1365*(20 + upbeta*(-18 + 5*upbeta))*z4^14) +6*z2^17*(1890*(20 + upbeta*(-18 + 5*upbeta))*z3^14 +11760*(20 + upbeta*(-18 + 5*upbeta))*z3^13*z4 +32025*(20 + upbeta*(-18 + 5*upbeta))*z3^12*z4^2 +12*(88268 + upbeta*(-79518 + 22067*upbeta))*z3^11*z4^3 +4*(325436 + upbeta*(-294146 + 81359*upbeta))*z3^10*z4^4 +4*(350508 + upbeta*(-318478 + 87627*upbeta))*z3^9*z4^5 +5*(289204 + upbeta*(-263946 + 72301*upbeta))*z3^8*z4^6 +32*(45608 + upbeta*(-41693 + 11402*upbeta))*z3^7*z4^7 +5*(289204 + upbeta*(-263946 + 72301*upbeta))*z3^6*z4^8 +4*(350508 + upbeta*(-318478 + 87627*upbeta))*z3^5*z4^9 +4*(325436 + upbeta*(-294146 + 81359*upbeta))*z3^4*z4^10 +12*(88268 + upbeta*(-79518 + 22067*upbeta))*z3^3*z4^11 +32025*(20 + upbeta*(-18 + 5*upbeta))*z3^2*z4^12 +11760*(20 + upbeta*(-18 + 5*upbeta))*z3*z4^13 +1890*(20 + upbeta*(-18 + 5*upbeta))*z4^14) +z2^8*z3^4*z4^4*(z3 + z4)*(3*(18348 + upbeta*(-16678 + 4587*upbeta))*z3^14 + 3*(354092 + upbeta*(-322662 + 88523*upbeta))*z3^13*z4 +3*(2537948 + upbeta*(-2316798 + 634487*upbeta))*z3^12*z4^2 +3*(9889412 + upbeta*(-9036762 + 2472353*upbeta))*z3^11*z4^3 +(73760540 + upbeta*(-67427366 + 18440135*upbeta))*z3^10*z4^4 +2*(64538276 + upbeta*(-58995518 + 16134569*upbeta))*z3^9*z4^5 +(172332476 + upbeta*(-157499078 + 43083119*upbeta))*z3^8*z4^6 +8*(23488516 + upbeta*(-21464197 + 5872129*upbeta))*z3^7*z4^7 +(172332476 + upbeta*(-157499078 + 43083119*upbeta))*z3^6*z4^8 +2*(64538276 + upbeta*(-58995518 + 16134569*upbeta))*z3^5*z4^9 +(73760540 + upbeta*(-67427366 + 18440135*upbeta))*z3^4*z4^10 +3*(9889412 + upbeta*(-9036762 + 2472353*upbeta))*z3^3*z4^11 +3*(2537948 + upbeta*(-2316798 + 634487*upbeta))*z3^2*z4^12 +3*(354092 + upbeta*(-322662 + 88523*upbeta))*z3*z4^13 +3*(18348 + upbeta*(-16678 + 4587*upbeta))*z4^14) +z2^10*z3^2*z4^2*(z3 + z4)*(2205*(20 + upbeta*(-18 + 5*upbeta))*z3^16 + 15*(61084 + upbeta*(-55078 + 15271*upbeta))*z3^15*z4 +3*(2298068 + upbeta*(-2077778 + 574517*upbeta))*z3^14*z4^2 +12*(2316668 + upbeta*(-2100578 + 579167*upbeta))*z3^13*z4^3 +(70970836 + upbeta*(-64534522 + 17742709*upbeta))*z3^12*z4^4 +(127123420 + upbeta*(-115951534 + 31780855*upbeta))*z3^11*z4^5 +2*(87142804 + upbeta*(-79769290 + 21785701*upbeta))*z3^10*z4^6 +4*(49920652 + upbeta*(-45857074 + 12480163*upbeta))*z3^9*z4^7 +2*(103328164 + upbeta*(-95067418 + 25832041*upbeta))*z3^8*z4^8 +4*(49920652 + upbeta*(-45857074 + 12480163*upbeta))*z3^7*z4^9 +2*(87142804 + upbeta*(-79769290 + 21785701*upbeta))*z3^6*z4^10 +(127123420 + upbeta*(-115951534 + 31780855*upbeta))*z3^5*z4^11 +(70970836 + upbeta*(-64534522 + 17742709*upbeta))*z3^4*z4^12 +12*(2316668 + upbeta*(-2100578 + 579167*upbeta))*z3^3*z4^13 +3*(2298068 + upbeta*(-2077778 + 574517*upbeta))*z3^2*z4^14 +15*(61084 + upbeta*(-55078 + 15271*upbeta))*z3*z4^15 +2205*(20 + upbeta*(-18 + 5*upbeta))*z4^16) +z2^14*(z3 + z4)*(11340*(20 + upbeta*(-18 + 5*upbeta))*z3^16 +149310*(20 + upbeta*(-18 + 5*upbeta))*z3^15*z4 +738045*(20 + upbeta*(-18 + 5*upbeta))*z3^14*z4^2 +63*(625092 + upbeta*(-562762 + 156273*upbeta))*z3^13*z4^3 +3*(22671796 + upbeta*(-20437106 + 5667949*upbeta))*z3^12*z4^4 +4*(21979948 + upbeta*(-19876498 + 5494987*upbeta))*z3^11*z4^5 +(97204036 + upbeta*(-88348306 + 24301009*upbeta))*z3^10*z4^6 +5*(20178044 + upbeta*(-18427550 + 5044511*upbeta))*z3^9*z4^7 +2*(50973436 + upbeta*(-46640326 + 12743359*upbeta))*z3^8*z4^8 +5*(20178044 + upbeta*(-18427550 + 5044511*upbeta))*z3^7*z4^9 +(97204036 + upbeta*(-88348306 + 24301009*upbeta))*z3^6*z4^10 +4*(21979948 + upbeta*(-19876498 + 5494987*upbeta))*z3^5*z4^11 +3*(22671796 + upbeta*(-20437106 + 5667949*upbeta))*z3^4*z4^12 +63*(625092 + upbeta*(-562762 + 156273*upbeta))*z3^3*z4^13 +738045*(20 + upbeta*(-18 + 5*upbeta))*z3^2*z4^14 +149310*(20 + upbeta*(-18 + 5*upbeta))*z3*z4^15 +11340*(20 + upbeta*(-18 + 5*upbeta))*z4^16) +z2^15*(20475*(20 + upbeta*(-18 + 5*upbeta))*z3^16 +209160*(20 + upbeta*(-18 + 5*upbeta))*z3^15*z4 +887355*(20 + upbeta*(-18 + 5*upbeta))*z3^14*z4^2 +456*(94756 + upbeta*(-85306 + 23689*upbeta))*z3^13*z4^3 +12*(5917732 + upbeta*(-5334502 + 1479433*upbeta))*z3^12*z4^4 +8*(11233772 + upbeta*(-10158482 + 2808443*upbeta))*z3^11*z4^5 +(98770852 + upbeta*(-89741458 + 24692713*upbeta))*z3^10*z4^6 +8*(12798932 + upbeta*(-11678990 + 3199733*upbeta))*z3^9*z4^7 +22*(4701308 + upbeta*(-4297166 + 1175327*upbeta))*z3^8*z4^8 +8*(12798932 + upbeta*(-11678990 + 3199733*upbeta))*z3^7*z4^9 +(98770852 + upbeta*(-89741458 + 24692713*upbeta))*z3^6*z4^10 +8*(11233772 + upbeta*(-10158482 + 2808443*upbeta))*z3^5*z4^11 +12*(5917732 + upbeta*(-5334502 + 1479433*upbeta))*z3^4*z4^12 +456*(94756 + upbeta*(-85306 + 23689*upbeta))*z3^3*z4^13 +887355*(20 + upbeta*(-18 + 5*upbeta))*z3^2*z4^14 +209160*(20 + upbeta*(-18 + 5*upbeta))*z3*z4^15 +20475*(20 + upbeta*(-18 + 5*upbeta))*z4^16) +z2^9*z3^3*z4^3*(24*(2164 + upbeta*(-1954 + 541*upbeta))*z3^16 +150*(7132 + upbeta*(-6462 + 1783*upbeta))*z3^15*z4 +24*(350508 + upbeta*(-318478 + 87627*upbeta))*z3^14*z4^2 +105*(348028 + upbeta*(-316958 + 87007*upbeta))*z3^13*z4^3 +8*(12798932 + upbeta*(-11678990 + 3199733*upbeta))*z3^12*z4^4 +3*(67612364 + upbeta*(-61806134 + 16903091*upbeta))*z3^11*z4^5 +8*(38158604 + upbeta*(-34942862 + 9539651*upbeta))*z3^10*z4^6 +6*(62328036 + upbeta*(-57161146 + 15582009*upbeta))*z3^9*z4^7 +32*(12393364 + upbeta*(-11373136 + 3098341*upbeta))*z3^8*z4^8 +6*(62328036 + upbeta*(-57161146 + 15582009*upbeta))*z3^7*z4^9 +8*(38158604 + upbeta*(-34942862 + 9539651*upbeta))*z3^6*z4^10 +3*(67612364 + upbeta*(-61806134 + 16903091*upbeta))*z3^5*z4^11 +8*(12798932 + upbeta*(-11678990 + 3199733*upbeta))*z3^4*z4^12 +105*(348028 + upbeta*(-316958 + 87007*upbeta))*z3^3*z4^13 +24*(350508 + upbeta*(-318478 + 87627*upbeta))*z3^2*z4^14 +150*(7132 + upbeta*(-6462 + 1783*upbeta))*z3*z4^15 +24*(2164 + upbeta*(-1954 + 541*upbeta))*z4^16) +z2^12*(z3 + z4)*(315*(20 + upbeta*(-18 + 5*upbeta))*z3^18 +15435*(20 + upbeta*(-18 + 5*upbeta))*z3^17*z4 +176715*(20 + upbeta*(-18 + 5*upbeta))*z3^16*z4^2 +15*(1203364 + upbeta*(-1083706 + 300841*upbeta))*z3^15*z4^3 +3*(17654108 + upbeta*(-15919478 + 4413527*upbeta))*z3^14*z4^4 +2*(51486428 + upbeta*(-46529438 + 12871607*upbeta))*z3^13*z4^5 +(148038004 + upbeta*(-134260954 + 37009501*upbeta))*z3^12*z4^6 +3*(58211780 + upbeta*(-53060242 + 14552945*upbeta))*z3^11*z4^7 +4*(46401316 + upbeta*(-42507982 + 11600329*upbeta))*z3^10*z4^8 +2*(94181476 + upbeta*(-86467474 + 23545369*upbeta))*z3^9*z4^9 +4*(46401316 + upbeta*(-42507982 + 11600329*upbeta))*z3^8*z4^10 +3*(58211780 + upbeta*(-53060242 + 14552945*upbeta))*z3^7*z4^11 +(148038004 + upbeta*(-134260954 + 37009501*upbeta))*z3^6*z4^12 +2*(51486428 + upbeta*(-46529438 + 12871607*upbeta))*z3^5*z4^13 +3*(17654108 + upbeta*(-15919478 + 4413527*upbeta))*z3^4*z4^14 +15*(1203364 + upbeta*(-1083706 + 300841*upbeta))*z3^3*z4^15 +176715*(20 + upbeta*(-18 + 5*upbeta))*z3^2*z4^16 +15435*(20 + upbeta*(-18 + 5*upbeta))*z3*z4^17 +315*(20 + upbeta*(-18 + 5*upbeta))*z4^18) +z2^11*z3*z4*(1260*(20 + upbeta*(-18 + 5*upbeta))*z3^18 +34650*(20 + upbeta*(-18 + 5*upbeta))*z3^17*z4 +72*(88268 + upbeta*(-79518 + 22067*upbeta))*z3^16*z4^2 +15*(2017236 + upbeta*(-1820266 + 504309*upbeta))*z3^15*z4^3 +8*(11233772 + upbeta*(-10158482 + 2808443*upbeta))*z3^14*z4^4 +(185123828 + upbeta*(-167854298 + 46280957*upbeta))*z3^13*z4^5 +12*(23887204 + upbeta*(-21734946 + 5971801*upbeta))*z3^12*z4^6 +(360240604 + upbeta*(-329212654 + 90060151*upbeta))*z3^11*z4^7 +32*(12393364 + upbeta*(-11373136 + 3098341*upbeta))*z3^10*z4^8 +6*(67723156 + upbeta*(-62260522 + 16930789*upbeta))*z3^9*z4^9 +32*(12393364 + upbeta*(-11373136 + 3098341*upbeta))*z3^8*z4^10 +(360240604 + upbeta*(-329212654 + 90060151*upbeta))*z3^7*z4^11 +12*(23887204 + upbeta*(-21734946 + 5971801*upbeta))*z3^6*z4^12 +(185123828 + upbeta*(-167854298 + 46280957*upbeta))*z3^5*z4^13 +8*(11233772 + upbeta*(-10158482 + 2808443*upbeta))*z3^4*z4^14 +15*(2017236 + upbeta*(-1820266 + 504309*upbeta))*z3^3*z4^15 +72*(88268 + upbeta*(-79518 + 22067*upbeta))*z3^2*z4^16 +34650*(20 + upbeta*(-18 + 5*upbeta))*z3*z4^17 +1260*(20 + upbeta*(-18 + 5*upbeta))*z4^18) +z2^13*(3150*(20 + upbeta*(-18 + 5*upbeta))*z3^18 +70560*(20 + upbeta*(-18 + 5*upbeta))*z3^17*z4 +541800*(20 + upbeta*(-18 + 5*upbeta))*z3^16*z4^2 +456*(94756 + upbeta*(-85306 + 23689*upbeta))*z3^15*z4^3 +6*(17899364 + upbeta*(-16127554 + 4474841*upbeta))*z3^14*z4^4 +24*(7783972 + upbeta*(-7026042 + 1945993*upbeta))*z3^13*z4^5 +5*(50202172 + upbeta*(-45463966 + 12550543*upbeta))*z3^12*z4^6 +12*(23887204 + upbeta*(-21734946 + 5971801*upbeta))*z3^11*z4^7 +3*(100469676 + upbeta*(-91830038 + 25117419*upbeta))*z3^10*z4^8 +8*(38158604 + upbeta*(-34942862 + 9539651*upbeta))*z3^9*z4^9 +3*(100469676 + upbeta*(-91830038 + 25117419*upbeta))*z3^8*z4^10 +12*(23887204 + upbeta*(-21734946 + 5971801*upbeta))*z3^7*z4^11 +5*(50202172 + upbeta*(-45463966 + 12550543*upbeta))*z3^6*z4^12 +24*(7783972 + upbeta*(-7026042 + 1945993*upbeta))*z3^5*z4^13 +6*(17899364 + upbeta*(-16127554 + 4474841*upbeta))*z3^4*z4^14 +456*(94756 + upbeta*(-85306 + 23689*upbeta))*z3^3*z4^15 +541800*(20 + upbeta*(-18 + 5*upbeta))*z3^2*z4^16 +70560*(20 + upbeta*(-18 + 5*upbeta))*z3*z4^17 +3150*(20 + upbeta*(-18 + 5*upbeta))*z4^18)) +4*z1^11*z2*z3*z4*(315*(20 + upbeta*(-18 + 5*upbeta))*z3^15*z4^15*(z3 + z4)^4 + 3465*(20 + upbeta*(-18 + 5*upbeta))*z2*z3^14*z4^14*(z3 + z4)^5 + 3*z2^2*z3^13*z4^13*(z3 + z4)^4*(3*(33156 + upbeta*(-29866 + 8289*upbeta))*z3^2 +8*(27556 + upbeta*(-24826 + 6889*upbeta))*z3*z4 +3*(33156 + upbeta*(-29866 + 8289*upbeta))*z4^2) +3*z2^3*z3^12*z4^12*(z3 + z4)^5*((242132 + upbeta*(-218442 + 60533*upbeta))*z3^2 +5*(129084 + upbeta*(-116494 + 32271*upbeta))*z3*z4 +(242132 + upbeta*(-218442 + 60533*upbeta))*z4^2) +2*z2^4*z3^11*z4^11*(z3 + z4)^4*((595292 + upbeta*(-538502 + 148823*upbeta))*z3^4 +12*(260676 + upbeta*(-235726 + 65169*upbeta))*z3^3*z4 +3*(1721428 + upbeta*(-1556578 + 430357*upbeta))*z3^2*z4^2 +12*(260676 + upbeta*(-235726 + 65169*upbeta))*z3*z4^3 +(595292 + upbeta*(-538502 + 148823*upbeta))*z4^4) +z2^5*z3^10*z4^10*(z3 + z4)*(2*(750604 + upbeta*(-682054 + 187651*upbeta))*z3^8 +(14566868 + upbeta*(-13220858 + 3641717*upbeta))*z3^7*z4 +66*(885476 + upbeta*(-803082 + 221369*upbeta))*z3^6*z4^2 +(126682412 + upbeta*(-114850886 + 31670603*upbeta))*z3^5*z4^3 +16*(10163324 + upbeta*(-9213020 + 2540831*upbeta))*z3^4*z4^4 +(126682412 + upbeta*(-114850886 + 31670603*upbeta))*z3^3*z4^5 +66*(885476 + upbeta*(-803082 + 221369*upbeta))*z3^2*z4^6 +(14566868 + upbeta*(-13220858 + 3641717*upbeta))*z3*z4^7 +2*(750604 + upbeta*(-682054 + 187651*upbeta))*z4^8) +z2^6*z3^9*z4^9*(z3 + z4)^2*(2*(820228 + upbeta*(-749548 + 205057*upbeta))*z3^8 +44*(360172 + upbeta*(-328432 + 90043*upbeta))*z3^7*z4 +(64486076 + upbeta*(-58700846 + 16121519*upbeta))*z3^6*z4^2 +6*(23637788 + upbeta*(-21494442 + 5909447*upbeta))*z3^5*z4^3 +6*(30515692 + upbeta*(-27739010 + 7628923*upbeta))*z3^4*z4^4 +6*(23637788 + upbeta*(-21494442 + 5909447*upbeta))*z3^3*z4^5 +(64486076 + upbeta*(-58700846 + 16121519*upbeta))*z3^2*z4^6 +44*(360172 + upbeta*(-328432 + 90043*upbeta))*z3*z4^7 +2*(820228 + upbeta*(-749548 + 205057*upbeta))*z4^8) +z2^7*z3^8*z4^8*(z3 + z4)*(24*(70328 + upbeta*(-64533 + 17582*upbeta))*z3^10 + 4*(4679476 + upbeta*(-4289236 + 1169869*upbeta))*z3^9*z4 + 4*(23188340 + upbeta*(-21217424 + 5797085*upbeta))*z3^8*z4^2 + (267487244 + upbeta*(-244342958 +66871811*upbeta))*z3^7*z4^3 + 144*(3419756 +upbeta*(-3120294 + 854939*upbeta))*z3^6*z4^4 +2*(300680260 + upbeta*(-274240234 + 75170065*upbeta))*z3^5*z4^5 +144*(3419756 + upbeta*(-3120294 + 854939*upbeta))*z3^4*z4^6 +(267487244 + upbeta*(-244342958 + 66871811*upbeta))*z3^3*z4^7 +4*(23188340 + upbeta*(-21217424 + 5797085*upbeta))*z3^2*z4^8 +4*(4679476 + upbeta*(-4289236 + 1169869*upbeta))*z3*z4^9 +24*(70328 + upbeta*(-64533 + 17582*upbeta))*z4^10) +z2^8*z3^7*z4^7*(24*(70328 + upbeta*(-64533 + 17582*upbeta))*z3^12 +80*(259036 + upbeta*(-237958 + 64759*upbeta))*z3^11*z4 +(116488156 + upbeta*(-106996846 + 29122039*upbeta))*z3^10*z4^2 +32*(12393364 + upbeta*(-11373136 + 3098341*upbeta))*z3^9*z4^3 +3*(302926556 + upbeta*(-277665078 + 75731639*upbeta))*z3^8*z4^4 +4*(368080340 + upbeta*(-337074362 + 92020085*upbeta))*z3^7*z4^5 +8*(215669060 + upbeta*(-197433404 + 53917265*upbeta))*z3^6*z4^6 +4*(368080340 + upbeta*(-337074362 + 92020085*upbeta))*z3^5*z4^7 +3*(302926556 + upbeta*(-277665078 + 75731639*upbeta))*z3^4*z4^8 +32*(12393364 + upbeta*(-11373136 + 3098341*upbeta))*z3^3*z4^9 +(116488156 + upbeta*(-106996846 + 29122039*upbeta))*z3^2*z4^10 +80*(259036 + upbeta*(-237958 + 64759*upbeta))*z3*z4^11 +24*(70328 + upbeta*(-64533 + 17582*upbeta))*z4^12) +z2^9*z3^6*z4^6*(z3 + z4)*(2*(820228 + upbeta*(-749548 + 205057*upbeta))*z3^12 + 10*(1876532 + upbeta*(-1720664 + 469133*upbeta))*z3^11*z4 + (97722836 + upbeta*(-89790206 + 24430709*upbeta))*z3^10*z4^2 + (308616100 + upbeta*(-283772926 +77154025*upbeta))*z3^9*z4^3 + 3*(221117068 +upbeta*(-203272186 + 55279267*upbeta))*z3^8*z4^4 +3*(343097044 + upbeta*(-315232358 + 85774261*upbeta))*z3^7*z4^5 +2*(593956004 + upbeta*(-545568728 + 148489001*upbeta))*z3^6*z4^6 +3*(343097044 + upbeta*(-315232358 + 85774261*upbeta))*z3^5*z4^7 +3*(221117068 + upbeta*(-203272186 + 55279267*upbeta))*z3^4*z4^8 +(308616100 + upbeta*(-283772926 + 77154025*upbeta))*z3^3*z4^9 +(97722836 + upbeta*(-89790206 + 24430709*upbeta))*z3^2*z4^10 +10*(1876532 + upbeta*(-1720664 + 469133*upbeta))*z3*z4^11 +2*(820228 + upbeta*(-749548 + 205057*upbeta))*z4^12) +z2^19*(z3 + z4)*(315*(20 + upbeta*(-18 + 5*upbeta))*z3^14 +3150*(20 + upbeta*(-18 + 5*upbeta))*z3^13*z4 +9*(26156 + upbeta*(-23566 + 6539*upbeta))*z3^12*z4^2 +12*(40916 + upbeta*(-36936 + 10229*upbeta))*z3^11*z4^3 +2*(349796 + upbeta*(-316886 + 87449*upbeta))*z3^10*z4^4 +4*(200404 + upbeta*(-182584 + 50101*upbeta))*z3^9*z4^5 +10*(83884 + upbeta*(-76876 + 20971*upbeta))*z3^8*z4^6 +2*(424516 + upbeta*(-390016 + 106129*upbeta))*z3^7*z4^7 +10*(83884 + upbeta*(-76876 + 20971*upbeta))*z3^6*z4^8 +4*(200404 + upbeta*(-182584 + 50101*upbeta))*z3^5*z4^9 +2*(349796 + upbeta*(-316886 + 87449*upbeta))*z3^4*z4^10 +12*(40916 + upbeta*(-36936 + 10229*upbeta))*z3^3*z4^11 +9*(26156 + upbeta*(-23566 + 6539*upbeta))*z3^2*z4^12 +3150*(20 + upbeta*(-18 + 5*upbeta))*z3*z4^13 +315*(20 + upbeta*(-18 + 5*upbeta))*z4^14) + z2^11*z3^4*z4^4*(z3 + z4)*(2*(595292 + upbeta*(-538502 + 148823*upbeta))*z3^14 +3*(4959164 + upbeta*(-4502654 + 1239791*upbeta))*z3^13*z4 +4*(20736044 + upbeta*(-18898499 + 5184011*upbeta))*z3^12*z4^2 +(277296428 + upbeta*(-253618658 + 69324107*upbeta))*z3^11*z4^3 +38*(16617980 + upbeta*(-15246752 + 4154495*upbeta))*z3^10*z4^4 +2*(530579548 + upbeta*(-488068528 + 132644887*upbeta))*z3^9*z4^5 +2*(700789028 + upbeta*(-645811196 + 175197257*upbeta))*z3^8*z4^6 +2*(763860964 + upbeta*(-704404216 + 190965241*upbeta))*z3^7*z4^7 +2*(700789028 + upbeta*(-645811196 + 175197257*upbeta))*z3^6*z4^8 +2*(530579548 + upbeta*(-488068528 + 132644887*upbeta))*z3^5*z4^9 +38*(16617980 + upbeta*(-15246752 + 4154495*upbeta))*z3^4*z4^10 +(277296428 + upbeta*(-253618658 + 69324107*upbeta))*z3^3*z4^11 +4*(20736044 + upbeta*(-18898499 + 5184011*upbeta))*z3^2*z4^12 +3*(4959164 + upbeta*(-4502654 + 1239791*upbeta))*z3*z4^13 +2*(595292 + upbeta*(-538502 + 148823*upbeta))*z4^14) +2*z2^10*z3^5*z4^5*((750604 + upbeta*(-682054 + 187651*upbeta))*z3^14 + 60*(159404 + upbeta*(-145410 + 39851*upbeta))*z3^13*z4 +12*(4644636 + upbeta*(-4251110 + 1161159*upbeta))*z3^12*z4^2 +16*(12393364 + upbeta*(-11373136 + 3098341*upbeta))*z3^11*z4^3 +(485983652 + upbeta*(-446794742 + 121495913*upbeta))*z3^10*z4^4 +144*(6108316 + upbeta*(-5621857 + 1527079*upbeta))*z3^9*z4^5 +12*(102614048 + upbeta*(-94489977 + 25653512*upbeta))*z3^8*z4^6 +8*(171595772 + upbeta*(-158031962 + 42898943*upbeta))*z3^7*z4^7 +12*(102614048 + upbeta*(-94489977 + 25653512*upbeta))*z3^6*z4^8 +144*(6108316 + upbeta*(-5621857 + 1527079*upbeta))*z3^5*z4^9 +(485983652 + upbeta*(-446794742 + 121495913*upbeta))*z3^4*z4^10 +16*(12393364 + upbeta*(-11373136 + 3098341*upbeta))*z3^3*z4^11 +12*(4644636 + upbeta*(-4251110 + 1161159*upbeta))*z3^2*z4^12 +60*(159404 + upbeta*(-145410 + 39851*upbeta))*z3*z4^13 +(750604 + upbeta*(-682054 + 187651*upbeta))*z4^14) +z2^18*(1260*(20 + upbeta*(-18 + 5*upbeta))*z3^16 +17325*(20 + upbeta*(-18 + 5*upbeta))*z3^15*z4 +60*(30916 + upbeta*(-27850 + 7729*upbeta))*z3^14*z4^2 +60*(92804 + upbeta*(-83734 + 23201*upbeta))*z3^13*z4^3 +80*(137732 + upbeta*(-124568 + 34433*upbeta))*z3^12*z4^4 +(16068076 + upbeta*(-14584966 + 4017019*upbeta))*z3^11*z4^5 +120*(159404 + upbeta*(-145410 + 39851*upbeta))*z3^10*z4^6 +4*(5101444 + upbeta*(-4676434 + 1275361*upbeta))*z3^9*z4^7 +80*(259036 + upbeta*(-237958 + 64759*upbeta))*z3^8*z4^8 +4*(5101444 + upbeta*(-4676434 + 1275361*upbeta))*z3^7*z4^9 +120*(159404 + upbeta*(-145410 + 39851*upbeta))*z3^6*z4^10 +(16068076 + upbeta*(-14584966 + 4017019*upbeta))*z3^5*z4^11 +80*(137732 + upbeta*(-124568 + 34433*upbeta))*z3^4*z4^12 +60*(92804 + upbeta*(-83734 + 23201*upbeta))*z3^3*z4^13 +60*(30916 + upbeta*(-27850 + 7729*upbeta))*z3^2*z4^14 +17325*(20 + upbeta*(-18 + 5*upbeta))*z3*z4^15 +1260*(20 + upbeta*(-18 + 5*upbeta))*z4^16) +z2^17*(z3 + z4)*(1890*(20 + upbeta*(-18 + 5*upbeta))*z3^16 +32760*(20 + upbeta*(-18 + 5*upbeta))*z3^15*z4 +3*(1359668 + upbeta*(-1225058 + 339917*upbeta))*z3^14*z4^2 +3*(4530884 + upbeta*(-4090154 + 1132721*upbeta))*z3^13*z4^3 +3*(9634772 + upbeta*(-8720242 + 2408693*upbeta))*z3^12*z4^4 +8*(5512996 + upbeta*(-5007943 + 1378249*upbeta))*z3^11*z4^5 +3*(17905900 + upbeta*(-16346138 + 4476475*upbeta))*z3^10*z4^6 +3*(19251188 + upbeta*(-17662742 + 4812797*upbeta))*z3^9*z4^7 +4*(14683648 + upbeta*(-13502155 + 3670912*upbeta))*z3^8*z4^8 +3*(19251188 + upbeta*(-17662742 + 4812797*upbeta))*z3^7*z4^9 +3*(17905900 + upbeta*(-16346138 + 4476475*upbeta))*z3^6*z4^10 +8*(5512996 + upbeta*(-5007943 + 1378249*upbeta))*z3^5*z4^11 +3*(9634772 + upbeta*(-8720242 + 2408693*upbeta))*z3^4*z4^12 +3*(4530884 + upbeta*(-4090154 + 1132721*upbeta))*z3^3*z4^13 +3*(1359668 + upbeta*(-1225058 + 339917*upbeta))*z3^2*z4^14 +32760*(20 + upbeta*(-18 + 5*upbeta))*z3*z4^15 +1890*(20 + upbeta*(-18 + 5*upbeta))*z4^16) +z2^13*z3^2*z4^2*(z3 + z4)*(9*(33156 + upbeta*(-29866 + 8289*upbeta))*z3^16 + 3*(1756612 + upbeta*(-1585082 + 439153*upbeta))*z3^15*z4 + 3*(12409044 + upbeta*(-11225314 + 3102261*upbeta))*z3^14*z4^2 + 2*(73948348 + upbeta*(-67089178 + 18487087*upbeta))*z3^13*z4^3 + 3*(127778996 + upbeta*(-116296618 + 31944749*upbeta))*z3^12*z4^4 + (710468396 + upbeta*(-648912950 + 177617099*upbeta))*z3^11*z4^5 + (1014884084 + upbeta*(-930554282 + 253721021*upbeta))*z3^10*z4^6 + 4*(300579764 +upbeta*(-276570062 + 75144941*upbeta))*z3^9*z4^7 +28*(45014932 + upbeta*(-41481400 + 11253733*upbeta))*z3^8*z4^8 +4*(300579764 + upbeta*(-276570062 + 75144941*upbeta))*z3^7*z4^9 +(1014884084 + upbeta*(-930554282 + 253721021*upbeta))*z3^6*z4^10 +(710468396 + upbeta*(-648912950 + 177617099*upbeta))*z3^5*z4^11 +3*(127778996 + upbeta*(-116296618 + 31944749*upbeta))*z3^4*z4^12 +2*(73948348 + upbeta*(-67089178 + 18487087*upbeta))*z3^3*z4^13 +3*(12409044 + upbeta*(-11225314 + 3102261*upbeta))*z3^2*z4^14 +3*(1756612 + upbeta*(-1585082 + 439153*upbeta))*z3*z4^15 +9*(33156 + upbeta*(-29866 + 8289*upbeta))*z4^16) +z2^12*z3^3*z4^3*(3*(242132 + upbeta*(-218442 + 60533*upbeta))*z3^16 + 80*(137732 + upbeta*(-124568 + 34433*upbeta))*z3^15*z4 +(73008284 + upbeta*(-66224270 + 18252071*upbeta))*z3^14*z4^2 +12*(23887204 + upbeta*(-21734946 + 5971801*upbeta))*z3^13*z4^3 +(759932108 + upbeta*(-693665294 + 189983027*upbeta))*z3^12*z4^4 +4*(368080340 + upbeta*(-337074362 + 92020085*upbeta))*z3^11*z4^5 +5*(443440628 + upbeta*(-407366906 + 110860157*upbeta))*z3^10*z4^6 + 16*(171595772 + upbeta*(-158031962 + 42898943*upbeta))*z3^9*z4^7 + 156*(18777564 + upbeta*(-17310454 + 4694391*upbeta))*z3^8*z4^8 + 16*(171595772 + upbeta*(-158031962 + 42898943*upbeta))*z3^7*z4^9 + 5*(443440628 + upbeta*(-407366906 +110860157*upbeta))*z3^6*z4^10 +4*(368080340 + upbeta*(-337074362 + 92020085*upbeta))*z3^5*z4^11 +(759932108 + upbeta*(-693665294 + 189983027*upbeta))*z3^4*z4^12 +12*(23887204 + upbeta*(-21734946 + 5971801*upbeta))*z3^3*z4^13 +(73008284 + upbeta*(-66224270 + 18252071*upbeta))*z3^2*z4^14 +80*(137732 + upbeta*(-124568 + 34433*upbeta))*z3*z4^15 +3*(242132 + upbeta*(-218442 + 60533*upbeta))*z4^16) +z2^15*(z3 + z4)*(315*(20 + upbeta*(-18 + 5*upbeta))*z3^18 +17010*(20 + upbeta*(-18 + 5*upbeta))*z3^17*z4 +3*(1464668 + upbeta*(-1319558 + 366167*upbeta))*z3^16*z4^2 +6*(4310756 + upbeta*(-3890886 + 1077689*upbeta))*z3^15*z4^3 +2*(44268916 + upbeta*(-40052446 + 11067229*upbeta))*z3^14*z4^4 +(200757764 + upbeta*(-182154314 + 50189441*upbeta))*z3^13*z4^5 +12*(27539660 + upbeta*(-25076158 + 6884915*upbeta))*z3^12*z4^6 +(429456188 + upbeta*(-392751398 + 107364047*upbeta))*z3^11*z4^7 +2*(239661740 + upbeta*(-220121918 + 59915435*upbeta))*z3^10*z4^8 +12*(41053652 + upbeta*(-37778804 + 10263413*upbeta))*z3^9*z4^9 +2*(239661740 + upbeta*(-220121918 + 59915435*upbeta))*z3^8*z4^10 +(429456188 + upbeta*(-392751398 + 107364047*upbeta))*z3^7*z4^11 +12*(27539660 + upbeta*(-25076158 + 6884915*upbeta))*z3^6*z4^12 +(200757764 + upbeta*(-182154314 + 50189441*upbeta))*z3^5*z4^13 +2*(44268916 + upbeta*(-40052446 + 11067229*upbeta))*z3^4*z4^14 +6*(4310756 + upbeta*(-3890886 + 1077689*upbeta))*z3^3*z4^15 +3*(1464668 + upbeta*(-1319558 + 366167*upbeta))*z3^2*z4^16 +17010*(20 + upbeta*(-18 + 5*upbeta))*z3*z4^17 +315*(20 + upbeta*(-18 + 5*upbeta))*z4^18) +z2^16*(1260*(20 + upbeta*(-18 + 5*upbeta))*z3^18 +34650*(20 + upbeta*(-18 + 5*upbeta))*z3^17*z4 +72*(88268 + upbeta*(-79518 + 22067*upbeta))*z3^16*z4^2 +15*(2017236 + upbeta*(-1820266 + 504309*upbeta))*z3^15*z4^3 +8*(11233772 + upbeta*(-10158482 + 2808443*upbeta))*z3^14*z4^4 +(185123828 + upbeta*(-167854298 + 46280957*upbeta))*z3^13*z4^5 +12*(23887204 + upbeta*(-21734946 + 5971801*upbeta))*z3^12*z4^6 +(360240604 + upbeta*(-329212654 + 90060151*upbeta))*z3^11*z4^7 +32*(12393364 + upbeta*(-11373136 + 3098341*upbeta))*z3^10*z4^8 +6*(67723156 + upbeta*(-62260522 + 16930789*upbeta))*z3^9*z4^9 +32*(12393364 + upbeta*(-11373136 + 3098341*upbeta))*z3^8*z4^10 +(360240604 + upbeta*(-329212654 + 90060151*upbeta))*z3^7*z4^11 +12*(23887204 + upbeta*(-21734946 + 5971801*upbeta))*z3^6*z4^12 +(185123828 + upbeta*(-167854298 + 46280957*upbeta))*z3^5*z4^13 +8*(11233772 + upbeta*(-10158482 + 2808443*upbeta))*z3^4*z4^14 +15*(2017236 + upbeta*(-1820266 + 504309*upbeta))*z3^3*z4^15 +72*(88268 + upbeta*(-79518 + 22067*upbeta))*z3^2*z4^16 +34650*(20 + upbeta*(-18 + 5*upbeta))*z3*z4^17 +1260*(20 + upbeta*(-18 + 5*upbeta))*z4^18) +z2^14*z3*z4*(3465*(20 + upbeta*(-18 + 5*upbeta))*z3^18 +60*(30916 + upbeta*(-27850 + 7729*upbeta))*z3^17*z4 +6*(2945276 + upbeta*(-2657606 + 736319*upbeta))*z3^16*z4^2 +8*(11233772 + upbeta*(-10158482 + 2808443*upbeta))*z3^15*z4^3 +(289295596 + upbeta*(-262259206 + 72323899*upbeta))*z3^14*z4^4 +24*(27076740 + upbeta*(-24616726 + 6769185*upbeta))*z3^13*z4^5 +2*(546902692 + upbeta*(-498901402 + 136725673*upbeta))*z3^12*z4^6 + 4*(368080340 + upbeta*(-337074362 + 92020085*upbeta))*z3^11*z4^7 + 24*(70526764 + upbeta*(-64813068 + 17631691*upbeta))*z3^10*z4^8 + 288*(6108316 + upbeta*(-5621857 + 1527079*upbeta))*z3^9*z4^9 + 24*(70526764 + upbeta*(-64813068 + 17631691*upbeta))*z3^8*z4^10 + 4*(368080340 + upbeta*(-337074362 + 92020085*upbeta))*z3^7*z4^11 + 2*(546902692 +upbeta*(-498901402 + 136725673*upbeta))*z3^6*z4^12 +24*(27076740 + upbeta*(-24616726 + 6769185*upbeta))*z3^5*z4^13 +(289295596 + upbeta*(-262259206 + 72323899*upbeta))*z3^4*z4^14 +8*(11233772 + upbeta*(-10158482 + 2808443*upbeta))*z3^3*z4^15 +6*(2945276 + upbeta*(-2657606 + 736319*upbeta))*z3^2*z4^16 +60*(30916 + upbeta*(-27850 + 7729*upbeta))*z3*z4^17 +3465*(20 + upbeta*(-18 + 5*upbeta))*z4^18)) +4*z1^15*(315*(20 + upbeta*(-18 + 5*upbeta))*z3^13*z4^13*(z3 + z4)^5*(z3^2 + 5*z3*z4 + z4^2) + 315*(20 + upbeta*(-18 + 5*upbeta))*z2*z3^12*z4^12*(z3 + z4)^4*(5*z3^4 + 44*z3^3*z4 + 84*z3^2*z4^2 +44*z3*z4^3 + 5*z4^4) + 315*(20 + upbeta*(-18 + 5*upbeta))*z2^2*z3^11*z4^11*(z3 + z4)^5*(11*z3^4 + 122*z3^3*z4 + 273*z3^2*z4^2 +122*z3*z4^3 + 11*z4^4) + 3*z2^4*z3^9*z4^9*(z3 + z4)^5*(5*(7132 + upbeta*(-6462 + 1783*upbeta))*z3^6 +(582068 + upbeta*(-525658 + 145517*upbeta))*z3^5*z4 +(2623612 + upbeta*(-2363822 + 655903*upbeta))*z3^4*z4^2 +(4375588 + upbeta*(-3939218 + 1093897*upbeta))*z3^3*z4^3 +(2623612 + upbeta*(-2363822 + 655903*upbeta))*z3^2*z4^4 +(582068 + upbeta*(-525658 + 145517*upbeta))*z3*z4^5 +5*(7132 + upbeta*(-6462 + 1783*upbeta))*z4^6) +3*z2^3*z3^10*z4^10*(z3 + z4)^4*((32012 + upbeta*(-28862 + 8003*upbeta))*z3^6 +24*(20428 + upbeta*(-18398 + 5107*upbeta))*z3^5*z4 +15*(135636 + upbeta*(-122098 + 33909*upbeta))*z3^4*z4^2 +48*(66564 + upbeta*(-59914 + 16641*upbeta))*z3^3*z4^3 +15*(135636 + upbeta*(-122098 + 33909*upbeta))*z3^2*z4^4 +24*(20428 + upbeta*(-18398 + 5107*upbeta))*z3*z4^5 +(32012 + upbeta*(-28862 + 8003*upbeta))*z4^6) +z2^5*z3^8*z4^8*(z3 + z4)^2*(3*(37244 + upbeta*(-33934 + 9311*upbeta))*z3^10 +18*(124052 + upbeta*(-112682 + 31013*upbeta))*z3^9*z4 +3*(5233772 + upbeta*(-4739462 + 1308443*upbeta))*z3^8*z4^2 +4*(14058652 + upbeta*(-12700702 + 3514663*upbeta))*z3^7*z4^3 +(116697284 + upbeta*(-105275234 + 29174321*upbeta))*z3^6*z4^4 +2*(74042596 + upbeta*(-66764146 + 18510649*upbeta))*z3^5*z4^5 +(116697284 + upbeta*(-105275234 + 29174321*upbeta))*z3^4*z4^6 +4*(14058652 + upbeta*(-12700702 + 3514663*upbeta))*z3^3*z4^7 +3*(5233772 + upbeta*(-4739462 + 1308443*upbeta))*z3^2*z4^8 +18*(124052 + upbeta*(-112682 + 31013*upbeta))*z3*z4^9 +3*(37244 + upbeta*(-33934 + 9311*upbeta))*z4^10) +3*z2^20*(z3 + z4)*(105*(20 + upbeta*(-18 + 5*upbeta))*z3^12 +420*(20 + upbeta*(-18 + 5*upbeta))*z3^11*z4 +735*(20 + upbeta*(-18 + 5*upbeta))*z3^10*z4^2 +8*(2164 + upbeta*(-1954 + 541*upbeta))*z3^9*z4^3 +(18348 + upbeta*(-16678 + 4587*upbeta))*z3^8*z4^4 +4*(4724 + upbeta*(-4314 + 1181*upbeta))*z3^7*z4^5 +2*(9524 + upbeta*(-8714 + 2381*upbeta))*z3^6*z4^6 +4*(4724 + upbeta*(-4314 + 1181*upbeta))*z3^5*z4^7 +(18348 + upbeta*(-16678 + 4587*upbeta))*z3^4*z4^8 +8*(2164 + upbeta*(-1954 + 541*upbeta))*z3^3*z4^9 +735*(20 + upbeta*(-18 + 5*upbeta))*z3^2*z4^10 +420*(20 + upbeta*(-18 + 5*upbeta))*z3*z4^11 +105*(20 + upbeta*(-18 + 5*upbeta))*z4^12) +z2^7*z3^6*z4^6*(z3 + z4)^2*(6*(18972 + upbeta*(-17342 + 4743*upbeta))*z3^12 +12*(194116 + upbeta*(-177466 + 48529*upbeta))*z3^11*z4 +3*(5674012 + upbeta*(-5183342 + 1418503*upbeta))*z3^10*z4^2 +2*(33008996 + upbeta*(-30101138 + 8252249*upbeta))*z3^9*z4^3 +98*(1632284 + upbeta*(-1484918 + 408071*upbeta))*z3^8*z4^4 +6*(43982684 + upbeta*(-39925870 + 10995671*upbeta))*z3^7*z4^5 +2*(155140300 + upbeta*(-140707558 + 38785075*upbeta))*z3^6*z4^6 +6*(43982684 + upbeta*(-39925870 + 10995671*upbeta))*z3^5*z4^7 +98*(1632284 + upbeta*(-1484918 + 408071*upbeta))*z3^4*z4^8 +2*(33008996 + upbeta*(-30101138 + 8252249*upbeta))*z3^3*z4^9 +3*(5674012 + upbeta*(-5183342 + 1418503*upbeta))*z3^2*z4^10 +12*(194116 + upbeta*(-177466 + 48529*upbeta))*z3*z4^11 +6*(18972 + upbeta*(-17342 + 4743*upbeta))*z4^12) +z2^6*z3^7*z4^7*(z3 + z4)*(6*(18972 + upbeta*(-17342 + 4743*upbeta))*z3^12 + 3*(806572 + upbeta*(-736102 + 201643*upbeta))*z3^11*z4 +12*(1578492 + upbeta*(-1437262 + 394623*upbeta))*z3^10*z4^2 +(79828948 + upbeta*(-72494314 + 19957237*upbeta))*z3^9*z4^3 +18*(11637036 + upbeta*(-10542494 + 2909259*upbeta))*z3^8*z4^4 +6*(61012316 + upbeta*(-55182598 + 15253079*upbeta))*z3^7*z4^5 +8*(54949948 + upbeta*(-49670434 + 13737487*upbeta))*z3^6*z4^6 +6*(61012316 + upbeta*(-55182598 + 15253079*upbeta))*z3^5*z4^7 +18*(11637036 + upbeta*(-10542494 + 2909259*upbeta))*z3^4*z4^8 +(79828948 + upbeta*(-72494314 + 19957237*upbeta))*z3^3*z4^9 +12*(1578492 + upbeta*(-1437262 + 394623*upbeta))*z3^2*z4^10 +3*(806572 + upbeta*(-736102 + 201643*upbeta))*z3*z4^11 +6*(18972 + upbeta*(-17342 + 4743*upbeta))*z4^12) +3*z2^19*(1050*(20 + upbeta*(-18 + 5*upbeta))*z3^14 +6720*(20 + upbeta*(-18 + 5*upbeta))*z3^13*z4 +18585*(20 + upbeta*(-18 + 5*upbeta))*z3^12*z4^2 +20*(30916 + upbeta*(-27850 + 7729*upbeta))*z3^11*z4^3 +124*(6132 + upbeta*(-5542 + 1533*upbeta))*z3^10*z4^4 +20*(40940 + upbeta*(-37198 + 10235*upbeta))*z3^9*z4^5 +(844516 + upbeta*(-770786 + 211129*upbeta))*z3^8*z4^6 +32*(26636 + upbeta*(-24351 + 6659*upbeta))*z3^7*z4^7 +(844516 + upbeta*(-770786 + 211129*upbeta))*z3^6*z4^8 +20*(40940 + upbeta*(-37198 + 10235*upbeta))*z3^5*z4^9 +124*(6132 + upbeta*(-5542 + 1533*upbeta))*z3^4*z4^10 +20*(30916 + upbeta*(-27850 + 7729*upbeta))*z3^3*z4^11 +18585*(20 + upbeta*(-18 + 5*upbeta))*z3^2*z4^12 +6720*(20 + upbeta*(-18 + 5*upbeta))*z3*z4^13 +1050*(20 + upbeta*(-18 + 5*upbeta))*z4^14) +3*z2^18*(z3 + z4)*(3780*(20 + upbeta*(-18 + 5*upbeta))*z3^14 +26670*(20 + upbeta*(-18 + 5*upbeta))*z3^13*z4 +77595*(20 + upbeta*(-18 + 5*upbeta))*z3^12*z4^2 +30*(87860 + upbeta*(-79138 + 21965*upbeta))*z3^11*z4^3 +8*(406844 + upbeta*(-367634 + 101711*upbeta))*z3^10*z4^4 +2*(1752444 + upbeta*(-1592254 + 438111*upbeta))*z3^9*z4^5 +(3615652 + upbeta*(-3300642 + 903913*upbeta))*z3^8*z4^6 +4*(912308 + upbeta*(-834278 + 228077*upbeta))*z3^7*z4^7 +(3615652 + upbeta*(-3300642 + 903913*upbeta))*z3^6*z4^8 +2*(1752444 + upbeta*(-1592254 + 438111*upbeta))*z3^5*z4^9 +8*(406844 + upbeta*(-367634 + 101711*upbeta))*z3^4*z4^10 +30*(87860 + upbeta*(-79138 + 21965*upbeta))*z3^3*z4^11 +77595*(20 + upbeta*(-18 + 5*upbeta))*z3^2*z4^12 +26670*(20 + upbeta*(-18 + 5*upbeta))*z3*z4^13 +3780*(20 + upbeta*(-18 + 5*upbeta))*z4^14) +z2^8*z3^5*z4^5*(z3 + z4)*(3*(37244 + upbeta*(-33934 + 9311*upbeta))*z3^14 + 6*(403636 + upbeta*(-368426 + 100909*upbeta))*z3^13*z4 +21*(922516 + upbeta*(-842986 + 230629*upbeta))*z3^12*z4^2 +(84055940 + upbeta*(-76834946 + 21013985*upbeta))*z3^11*z4^3 +(232235692 + upbeta*(-212194006 + 58058923*upbeta))*z3^10*z4^4 +(448336892 + upbeta*(-409241630 + 112084223*upbeta))*z3^9*z4^5 +3*(215156164 + upbeta*(-196187058 + 53789041*upbeta))*z3^8*z4^6 +4*(181186244 + upbeta*(-165135470 + 45296561*upbeta))*z3^7*z4^7 +3*(215156164 + upbeta*(-196187058 + 53789041*upbeta))*z3^6*z4^8 +(448336892 + upbeta*(-409241630 + 112084223*upbeta))*z3^5*z4^9 +(232235692 + upbeta*(-212194006 + 58058923*upbeta))*z3^4*z4^10 +(84055940 + upbeta*(-76834946 + 21013985*upbeta))*z3^3*z4^11 +21*(922516 + upbeta*(-842986 + 230629*upbeta))*z3^2*z4^12 +6*(403636 + upbeta*(-368426 + 100909*upbeta))*z3*z4^13 +3*(37244 + upbeta*(-33934 + 9311*upbeta))*z4^14) +z2^17*(20475*(20 + upbeta*(-18 + 5*upbeta))*z3^16 +209160*(20 + upbeta*(-18 + 5*upbeta))*z3^15*z4 +887355*(20 + upbeta*(-18 + 5*upbeta))*z3^14*z4^2 +456*(94756 + upbeta*(-85306 + 23689*upbeta))*z3^13*z4^3 +12*(5917732 + upbeta*(-5334502 + 1479433*upbeta))*z3^12*z4^4 +8*(11233772 + upbeta*(-10158482 + 2808443*upbeta))*z3^11*z4^5 +(98770852 + upbeta*(-89741458 + 24692713*upbeta))*z3^10*z4^6 +8*(12798932 + upbeta*(-11678990 + 3199733*upbeta))*z3^9*z4^7 +22*(4701308 + upbeta*(-4297166 + 1175327*upbeta))*z3^8*z4^8 +8*(12798932 + upbeta*(-11678990 + 3199733*upbeta))*z3^7*z4^9 +(98770852 + upbeta*(-89741458 + 24692713*upbeta))*z3^6*z4^10 +8*(11233772 + upbeta*(-10158482 + 2808443*upbeta))*z3^5*z4^11 +12*(5917732 + upbeta*(-5334502 + 1479433*upbeta))*z3^4*z4^12 +456*(94756 + upbeta*(-85306 + 23689*upbeta))*z3^3*z4^13 +887355*(20 + upbeta*(-18 + 5*upbeta))*z3^2*z4^14 +209160*(20 + upbeta*(-18 + 5*upbeta))*z3*z4^15 +20475*(20 + upbeta*(-18 + 5*upbeta))*z4^16) +z2^16*(z3 + z4)*(20475*(20 + upbeta*(-18 + 5*upbeta))*z3^16 +252315*(20 + upbeta*(-18 + 5*upbeta))*z3^15*z4 +1204875*(20 + upbeta*(-18 + 5*upbeta))*z3^14*z4^2 +21*(2997524 + upbeta*(-2698514 + 749381*upbeta))*z3^13*z4^3 +24*(4469248 + upbeta*(-4028333 + 1117312*upbeta))*z3^12*z4^4 +2*(68802932 + upbeta*(-62209622 + 17200733*upbeta))*z3^11*z4^5 +3*(50563244 + upbeta*(-45946654 + 12640811*upbeta))*z3^10*z4^6 +30*(5244404 + upbeta*(-4787886 + 1311101*upbeta))*z3^9*z4^7 +18*(8831084 + upbeta*(-8077354 + 2207771*upbeta))*z3^8*z4^8 +30*(5244404 + upbeta*(-4787886 + 1311101*upbeta))*z3^7*z4^9 +3*(50563244 + upbeta*(-45946654 + 12640811*upbeta))*z3^6*z4^10 +2*(68802932 + upbeta*(-62209622 + 17200733*upbeta))*z3^5*z4^11 +24*(4469248 + upbeta*(-4028333 + 1117312*upbeta))*z3^4*z4^12 +21*(2997524 + upbeta*(-2698514 + 749381*upbeta))*z3^3*z4^13 +1204875*(20 + upbeta*(-18 + 5*upbeta))*z3^2*z4^14 +252315*(20 + upbeta*(-18 + 5*upbeta))*z3*z4^15 +20475*(20 + upbeta*(-18 + 5*upbeta))*z4^16) +z2^9*z3^4*z4^4*(15*(7132 + upbeta*(-6462 + 1783*upbeta))*z3^16 +60*(40940 + upbeta*(-37198 + 10235*upbeta))*z3^15*z4 +105*(203444 + upbeta*(-185290 + 50861*upbeta))*z3^14*z4^2 +8*(12798932 + upbeta*(-11678990 + 3199733*upbeta))*z3^13*z4^3 +12*(26357636 + upbeta*(-24085746 + 6589409*upbeta))*z3^12*z4^4 +16*(43047364 + upbeta*(-39377602 + 10761841*upbeta))*z3^11*z4^5 +(1128694508 + upbeta*(-1033196678 + 282173627*upbeta))*z3^10*z4^6 + 4*(368080340 + upbeta*(-337074362 + 92020085*upbeta))*z3^9*z4^7 + 2*(799472588 + upbeta*(-732225158 + 199868147*upbeta))*z3^8*z4^8 + 4*(368080340 + upbeta*(-337074362 + 92020085*upbeta))*z3^7*z4^9 + (1128694508 + upbeta*(-1033196678 + 282173627*upbeta))*z3^6*z4^10 + 16*(43047364 +upbeta*(-39377602 + 10761841*upbeta))*z3^5*z4^11 +12*(26357636 + upbeta*(-24085746 + 6589409*upbeta))*z3^4*z4^12 +8*(12798932 + upbeta*(-11678990 + 3199733*upbeta))*z3^3*z4^13 +105*(203444 + upbeta*(-185290 + 50861*upbeta))*z3^2*z4^14 +60*(40940 + upbeta*(-37198 + 10235*upbeta))*z3*z4^15 +15*(7132 + upbeta*(-6462 + 1783*upbeta))*z4^16) +z2^10*z3^3*z4^3*(z3 + z4)*(3*(32012 + upbeta*(-28862 + 8003*upbeta))*z3^16 + 3*(728356 + upbeta*(-658346 + 182089*upbeta))*z3^15*z4 +3*(6031284 + upbeta*(-5467234 + 1507821*upbeta))*z3^14*z4^2 +2*(40338500 + upbeta*(-36669878 + 10084625*upbeta))*z3^13*z4^3 +(228344852 + upbeta*(-208136786 + 57086213*upbeta))*z3^12*z4^4 +(452227732 + upbeta*(-413298850 + 113056933*upbeta))*z3^11*z4^5 +2*(338233388 + upbeta*(-309948914 + 84558347*upbeta))*z3^10*z4^6 +2*(411411076 + upbeta*(-377888806 + 102852769*upbeta))*z3^9*z4^7 +2*(434910092 + upbeta*(-399868010 + 108727523*upbeta))*z3^8*z4^8 +2*(411411076 + upbeta*(-377888806 + 102852769*upbeta))*z3^7*z4^9 +2*(338233388 + upbeta*(-309948914 + 84558347*upbeta))*z3^6*z4^10 +(452227732 + upbeta*(-413298850 + 113056933*upbeta))*z3^5*z4^11 +(228344852 + upbeta*(-208136786 + 57086213*upbeta))*z3^4*z4^12 +2*(40338500 + upbeta*(-36669878 + 10084625*upbeta))*z3^3*z4^13 +3*(6031284 + upbeta*(-5467234 + 1507821*upbeta))*z3^2*z4^14 +3*(728356 + upbeta*(-658346 + 182089*upbeta))*z3*z4^15 +3*(32012 + upbeta*(-28862 + 8003*upbeta))*z4^16) +z2^12*z3*z4*(z3 + z4)*(1575*(20 + upbeta*(-18 + 5*upbeta))*z3^18 +54180*(20 + upbeta*(-18 + 5*upbeta))*z3^17*z4 +45*(255100 + upbeta*(-229718 + 63775*upbeta))*z3^16*z4^2 +3*(19844428 + upbeta*(-17892238 + 4961107*upbeta))*z3^15*z4^3 +(185334532 + upbeta*(-167422522 + 46333633*upbeta))*z3^14*z4^4 +(390206012 + upbeta*(-353437958 + 97551503*upbeta))*z3^13*z4^5 +(607830628 + upbeta*(-552609562 + 151957657*upbeta))*z3^12*z4^6 +2*(381191420 + upbeta*(-348246746 + 95297855*upbeta))*z3^11*z4^7 +24*(34856764 + upbeta*(-31998201 + 8714191*upbeta))*z3^10*z4^8 +72*(11890000 + upbeta*(-10938289 + 2972500*upbeta))*z3^9*z4^9 +24*(34856764 + upbeta*(-31998201 + 8714191*upbeta))*z3^8*z4^10 +2*(381191420 + upbeta*(-348246746 + 95297855*upbeta))*z3^7*z4^11 +(607830628 + upbeta*(-552609562 + 151957657*upbeta))*z3^6*z4^12 +(390206012 + upbeta*(-353437958 + 97551503*upbeta))*z3^5*z4^13 +(185334532 + upbeta*(-167422522 + 46333633*upbeta))*z3^4*z4^14 +3*(19844428 + upbeta*(-17892238 + 4961107*upbeta))*z3^3*z4^15 +45*(255100 + upbeta*(-229718 + 63775*upbeta))*z3^2*z4^16 +54180*(20 + upbeta*(-18 + 5*upbeta))*z3*z4^17 +1575*(20 + upbeta*(-18 + 5*upbeta))*z4^18) +z2^14*(z3 + z4)*(3150*(20 + upbeta*(-18 + 5*upbeta))*z3^18 +88200*(20 + upbeta*(-18 + 5*upbeta))*z3^17*z4 +799155*(20 + upbeta*(-18 + 5*upbeta))*z3^16*z4^2 +21*(3383924 + upbeta*(-3046274 + 845981*upbeta))*z3^15*z4^3 +15*(12590132 + upbeta*(-11342370 + 3147533*upbeta))*z3^14*z4^4 +(340712972 + upbeta*(-307471502 + 85178243*upbeta))*z3^13*z4^5 +3*(154986836 + upbeta*(-140329186 + 38746709*upbeta))*z3^12*z4^6 +3*(177692044 + upbeta*(-161686654 + 44423011*upbeta))*z3^11*z4^7 +(560729252 + upbeta*(-512742842 + 140182313*upbeta))*z3^10*z4^8 +6*(94660876 + upbeta*(-86742306 + 23665219*upbeta))*z3^9*z4^9 +(560729252 + upbeta*(-512742842 + 140182313*upbeta))*z3^8*z4^10 +3*(177692044 + upbeta*(-161686654 + 44423011*upbeta))*z3^7*z4^11 +3*(154986836 + upbeta*(-140329186 + 38746709*upbeta))*z3^6*z4^12 +(340712972 + upbeta*(-307471502 + 85178243*upbeta))*z3^5*z4^13 +15*(12590132 + upbeta*(-11342370 + 3147533*upbeta))*z3^4*z4^14 +21*(3383924 + upbeta*(-3046274 + 845981*upbeta))*z3^3*z4^15 +799155*(20 + upbeta*(-18 + 5*upbeta))*z3^2*z4^16 +88200*(20 + upbeta*(-18 + 5*upbeta))*z3*z4^17 +3150*(20 + upbeta*(-18 + 5*upbeta))*z4^18) +z2^11*z3^2*z4^2*(3465*(20 + upbeta*(-18 + 5*upbeta))*z3^18 +60*(30916 + upbeta*(-27850 + 7729*upbeta))*z3^17*z4 +6*(2945276 + upbeta*(-2657606 + 736319*upbeta))*z3^16*z4^2 +8*(11233772 + upbeta*(-10158482 + 2808443*upbeta))*z3^15*z4^3 +(289295596 + upbeta*(-262259206 + 72323899*upbeta))*z3^14*z4^4 +24*(27076740 + upbeta*(-24616726 + 6769185*upbeta))*z3^13*z4^5 +2*(546902692 + upbeta*(-498901402 + 136725673*upbeta))*z3^12*z4^6 + 4*(368080340 + upbeta*(-337074362 + 92020085*upbeta))*z3^11*z4^7 + 24*(70526764 + upbeta*(-64813068 + 17631691*upbeta))*z3^10*z4^8 + 288*(6108316 + upbeta*(-5621857 + 1527079*upbeta))*z3^9*z4^9 + 24*(70526764 + upbeta*(-64813068 + 17631691*upbeta))*z3^8*z4^10 + 4*(368080340 + upbeta*(-337074362 + 92020085*upbeta))*z3^7*z4^11 + 2*(546902692 +upbeta*(-498901402 + 136725673*upbeta))*z3^6*z4^12 +24*(27076740 + upbeta*(-24616726 + 6769185*upbeta))*z3^5*z4^13 +(289295596 + upbeta*(-262259206 + 72323899*upbeta))*z3^4*z4^14 +8*(11233772 + upbeta*(-10158482 + 2808443*upbeta))*z3^3*z4^15 +6*(2945276 + upbeta*(-2657606 + 736319*upbeta))*z3^2*z4^16 +60*(30916 + upbeta*(-27850 + 7729*upbeta))*z3*z4^17 +3465*(20 + upbeta*(-18 + 5*upbeta))*z4^18) +2*z2^15*(5670*(20 + upbeta*(-18 + 5*upbeta))*z3^18 +104580*(20 + upbeta*(-18 + 5*upbeta))*z3^17*z4 +728595*(20 + upbeta*(-18 + 5*upbeta))*z3^16*z4^2 +36*(1517804 + upbeta*(-1366254 + 379451*upbeta))*z3^15*z4^3 +6*(21659532 + upbeta*(-19508942 + 5414883*upbeta))*z3^14*z4^4 +8*(27357148 + upbeta*(-24680098 + 6839287*upbeta))*z3^13*z4^5 +24*(11990428 + upbeta*(-10851260 + 2997607*upbeta))*z3^12*z4^6 +12*(27076740 + upbeta*(-24616726 + 6769185*upbeta))*z3^11*z4^7 +9*(37809588 + upbeta*(-34524202 + 9452397*upbeta))*z3^10*z4^8 +8*(43047364 + upbeta*(-39377602 + 10761841*upbeta))*z3^9*z4^9 +9*(37809588 + upbeta*(-34524202 + 9452397*upbeta))*z3^8*z4^10 +12*(27076740 + upbeta*(-24616726 + 6769185*upbeta))*z3^7*z4^11 +24*(11990428 + upbeta*(-10851260 + 2997607*upbeta))*z3^6*z4^12 +8*(27357148 + upbeta*(-24680098 + 6839287*upbeta))*z3^5*z4^13 +6*(21659532 + upbeta*(-19508942 + 5414883*upbeta))*z3^4*z4^14 +36*(1517804 + upbeta*(-1366254 + 379451*upbeta))*z3^3*z4^15 +728595*(20 + upbeta*(-18 + 5*upbeta))*z3^2*z4^16 +104580*(20 + upbeta*(-18 + 5*upbeta))*z3*z4^17 +5670*(20 + upbeta*(-18 + 5*upbeta))*z4^18) +z2^13*(315*(20 + upbeta*(-18 + 5*upbeta))*z3^20 +20160*(20 + upbeta*(-18 + 5*upbeta))*z3^19*z4 +312795*(20 + upbeta*(-18 + 5*upbeta))*z3^18*z4^2 +456*(94756 + upbeta*(-85306 + 23689*upbeta))*z3^17*z4^3 +3*(56736652 + upbeta*(-51116262 + 14184163*upbeta))*z3^16*z4^4 +16*(27357148 + upbeta*(-24680098 + 6839287*upbeta))*z3^15*z4^5 +10*(80567348 + upbeta*(-72845906 + 20141837*upbeta))*z3^14*z4^6 +32*(35886044 + upbeta*(-32560646 + 8971511*upbeta))*z3^13*z4^7 +(1370213468 + upbeta*(-1249103054 + 342553367*upbeta))*z3^12*z4^8 + 4*(368080340 + upbeta*(-337074362 + 92020085*upbeta))*z3^11*z4^9 + 24*(62470372 + upbeta*(-57319810 + 15617593*upbeta))*z3^10*z4^10 + 4*(368080340 + upbeta*(-337074362 + 92020085*upbeta))*z3^9*z4^11 + (1370213468 + upbeta*(-1249103054 +342553367*upbeta))*z3^8*z4^12 +32*(35886044 + upbeta*(-32560646 + 8971511*upbeta))*z3^7*z4^13 +10*(80567348 + upbeta*(-72845906 + 20141837*upbeta))*z3^6*z4^14 +16*(27357148 + upbeta*(-24680098 + 6839287*upbeta))*z3^5*z4^15 +3*(56736652 + upbeta*(-51116262 + 14184163*upbeta))*z3^4*z4^16 +456*(94756 + upbeta*(-85306 + 23689*upbeta))*z3^3*z4^17 +312795*(20 + upbeta*(-18 + 5*upbeta))*z3^2*z4^18 +20160*(20 + upbeta*(-18 + 5*upbeta))*z3*z4^19 +315*(20 + upbeta*(-18 + 5*upbeta))*z4^20)) +4*z1^13*(315*(20 + upbeta*(-18 + 5*upbeta))*z3^15*z4^15*(z3 + z4)^5 +630*(20 + upbeta*(-18 + 5*upbeta))*z2*z3^14*z4^14*(z3 + z4)^4*(5*z3^2 + 12*z3*z4 + 5*z4^2) + 315*(20 + upbeta*(-18 + 5*upbeta))*z2^2*z3^13*z4^13*(z3 + z4)^5*(38*z3^2 + 115*z3*z4 + 38*z4^2) +12*z2^3*z3^12*z4^12*(z3 + z4)^4*(20*(2108 + upbeta*(-1898 + 527*upbeta))*z3^4 +10*(24844 + upbeta*(-22366 + 6211*upbeta))*z3^3*z4 +9*(47028 + upbeta*(-42338 + 11757*upbeta))*z3^2*z4^2 +10*(24844 + upbeta*(-22366 + 6211*upbeta))*z3*z4^3 +20*(2108 + upbeta*(-1898 + 527*upbeta))*z4^4) +3*z2^4*z3^11*z4^11*(z3 + z4)^5*((242132 + upbeta*(-218442 + 60533*upbeta))*z3^4 +(1638708 + upbeta*(-1476538 + 409677*upbeta))*z3^3*z4 +19*(161596 + upbeta*(-145566 + 40399*upbeta))*z3^2*z4^2 +(1638708 + upbeta*(-1476538 + 409677*upbeta))*z3*z4^3 +(242132 + upbeta*(-218442 + 60533*upbeta))*z4^4) +z2^5*z3^10*z4^10*(z3 + z4)^2*(15*(55844 + upbeta*(-50602 + 13961*upbeta))*z3^8 +10*(934324 + upbeta*(-844738 + 233581*upbeta))*z3^7*z4 +4*(10330316 + upbeta*(-9327146 + 2582579*upbeta))*z3^6*z4^2 +10*(9482956 + upbeta*(-8556046 + 2370739*upbeta))*z3^5*z4^3 +2*(62013812 + upbeta*(-55940162 + 15503453*upbeta))*z3^4*z4^4 +10*(9482956 + upbeta*(-8556046 + 2370739*upbeta))*z3^3*z4^5 +4*(10330316 + upbeta*(-9327146 + 2582579*upbeta))*z3^2*z4^6 +10*(934324 + upbeta*(-844738 + 233581*upbeta))*z3*z4^7 +15*(55844 + upbeta*(-50602 + 13961*upbeta))*z4^8) +z2^6*z3^9*z4^9*(z3 + z4)*(405*(2180 + upbeta*(-1986 + 545*upbeta))*z3^10 + 2*(5650124 + upbeta*(-5134814 + 1412531*upbeta))*z3^9*z4 + (61708036 + upbeta*(-55954642 + 15427009*upbeta))*z3^8*z4^2 + 2*(94651412 + upbeta*(-85682594 + 23662853*upbeta))*z3^7*z4^3 + 6*(60094348 + upbeta*(-54345070 + 15023587*upbeta))*z3^6*z4^4 + 16*(27819212 + upbeta*(-25149290 + 6954803*upbeta))*z3^5*z4^5 + 6*(60094348 + upbeta*(-54345070 + 15023587*upbeta))*z3^4*z4^6 + 2*(94651412 + upbeta*(-85682594 + 23662853*upbeta))*z3^3*z4^7 + (61708036 + upbeta*(-55954642 + 15427009*upbeta))*z3^2*z4^8 + 2*(5650124 + upbeta*(-5134814 + 1412531*upbeta))*z3*z4^9 +405*(2180 + upbeta*(-1986 + 545*upbeta))*z4^10) +z2^7*z3^8*z4^8*(z3 + z4)^2*(6*(150172 + upbeta*(-137282 + 37543*upbeta))*z3^10 +4*(2711116 + upbeta*(-2475346 + 677779*upbeta))*z3^9*z4 +1452*(38452 + upbeta*(-35032 + 9613*upbeta))*z3^8*z4^2 +8*(20517172 + upbeta*(-18648130 + 5129293*upbeta))*z3^7*z4^3 +3*(101726508 + upbeta*(-92296102 + 25431627*upbeta))*z3^6*z4^4 +2*(186928492 + upbeta*(-169489510 + 46732123*upbeta))*z3^5*z4^5 +3*(101726508 + upbeta*(-92296102 + 25431627*upbeta))*z3^4*z4^6 +8*(20517172 + upbeta*(-18648130 + 5129293*upbeta))*z3^3*z4^7 +1452*(38452 + upbeta*(-35032 + 9613*upbeta))*z3^2*z4^8 +4*(2711116 + upbeta*(-2475346 + 677779*upbeta))*z3*z4^9 +6*(150172 + upbeta*(-137282 + 37543*upbeta))*z4^10) +z2^8*z3^7*z4^7*(z3 + z4)*(6*(150172 + upbeta*(-137282 + 37543*upbeta))*z3^12 + 8*(1484656 + upbeta*(-1358371 + 371164*upbeta))*z3^11*z4 + 5*(13698740 + upbeta*(-12531314 + 3424685*upbeta))*z3^10*z4^2 + 8*(29114416 + upbeta*(-26604193 +7278604*upbeta))*z3^9*z4^3 + 45*(11711484 +upbeta*(-10685150 + 2927871*upbeta))*z3^8*z4^4 +4*(210799172 + upbeta*(-192067826 + 52699793*upbeta))*z3^7*z4^5 +116*(8475452 + upbeta*(-7718246 + 2118863*upbeta))*z3^6*z4^6 +4*(210799172 + upbeta*(-192067826 + 52699793*upbeta))*z3^5*z4^7 +45*(11711484 + upbeta*(-10685150 + 2927871*upbeta))*z3^4*z4^8 +8*(29114416 + upbeta*(-26604193 + 7278604*upbeta))*z3^3*z4^9 +5*(13698740 + upbeta*(-12531314 + 3424685*upbeta))*z3^2*z4^10 +8*(1484656 + upbeta*(-1358371 + 371164*upbeta))*z3*z4^11 +6*(150172 + upbeta*(-137282 + 37543*upbeta))*z4^12) +3*z2^20*(z3 + z4)*(105*(20 + upbeta*(-18 + 5*upbeta))*z3^14 +945*(20 + upbeta*(-18 + 5*upbeta))*z3^13*z4 +3045*(20 + upbeta*(-18 + 5*upbeta))*z3^12*z4^2 +5*(21548 + upbeta*(-19406 + 5387*upbeta))*z3^11*z4^3 +2*(67196 + upbeta*(-60706 + 16799*upbeta))*z3^10*z4^4 +27*(5364 + upbeta*(-4874 + 1341*upbeta))*z3^9*z4^5 +216*(692 + upbeta*(-632 + 173*upbeta))*z3^8*z4^6 +2*(75436 + upbeta*(-69026 + 18859*upbeta))*z3^7*z4^7 +216*(692 + upbeta*(-632 + 173*upbeta))*z3^6*z4^8 +27*(5364 + upbeta*(-4874 + 1341*upbeta))*z3^5*z4^9 +2*(67196 + upbeta*(-60706 + 16799*upbeta))*z3^4*z4^10 +5*(21548 + upbeta*(-19406 + 5387*upbeta))*z3^3*z4^11 +3045*(20 + upbeta*(-18 + 5*upbeta))*z3^2*z4^12 +945*(20 + upbeta*(-18 + 5*upbeta))*z3*z4^13 +105*(20 + upbeta*(-18 + 5*upbeta))*z4^14) +z2^9*z3^6*z4^6*(405*(2180 + upbeta*(-1986 + 545*upbeta))*z3^14 +32*(395204 + upbeta*(-360899 + 98801*upbeta))*z3^13*z4 +3*(26790316 + upbeta*(-24507846 + 6697579*upbeta))*z3^12*z4^2 +8*(38158604 + upbeta*(-34942862 + 9539651*upbeta))*z3^11*z4^3 +4*(196421324 + upbeta*(-179919884 + 49105331*upbeta))*z3^10*z4^4 +4*(368080340 + upbeta*(-337074362 + 92020085*upbeta))*z3^9*z4^5 +2*(1052568940 + upbeta*(-963497458 + 263142235*upbeta))*z3^8*z4^6 + 24*(98486708 + upbeta*(-90134450 + 24621677*upbeta))*z3^7*z4^7 + 2*(1052568940 + upbeta*(-963497458 + 263142235*upbeta))*z3^6*z4^8 + 4*(368080340 + upbeta*(-337074362 + 92020085*upbeta))*z3^5*z4^9 + 4*(196421324 + upbeta*(-179919884 + 49105331*upbeta))*z3^4*z4^10 + 8*(38158604 + upbeta*(-34942862 + 9539651*upbeta))*z3^3*z4^11 + 3*(26790316 + upbeta*(-24507846 + 6697579*upbeta))*z3^2*z4^12 + 32*(395204 + upbeta*(-360899 + 98801*upbeta))*z3*z4^13 + 405*(2180 + upbeta*(-1986 + 545*upbeta))*z4^14) +z2^10*z3^5*z4^5*(z3 + z4)*(15*(55844 + upbeta*(-50602 + 13961*upbeta))*z3^14 + 4*(2836372 + upbeta*(-2578732 + 709093*upbeta))*z3^13*z4 + 2*(33538388 + upbeta*(-30588998 + 8384597*upbeta))*z3^12*z4^2 + (234332252 + upbeta*(-214312118 +58583063*upbeta))*z3^11*z4^3 +3*(183784348 + upbeta*(-168455806 + 45946087*upbeta))*z3^10*z4^4 +3*(315978628 + upbeta*(-290102674 + 78994657*upbeta))*z3^9*z4^5 +2*(634633628 + upbeta*(-583263254 + 158658407*upbeta))*z3^8*z4^6 +12*(115819836 + upbeta*(-106482298 + 28954959*upbeta))*z3^7*z4^7 +2*(634633628 + upbeta*(-583263254 + 158658407*upbeta))*z3^6*z4^8 +3*(315978628 + upbeta*(-290102674 + 78994657*upbeta))*z3^5*z4^9 +3*(183784348 + upbeta*(-168455806 + 45946087*upbeta))*z3^4*z4^10 +(234332252 + upbeta*(-214312118 + 58583063*upbeta))*z3^3*z4^11 +2*(33538388 + upbeta*(-30588998 + 8384597*upbeta))*z3^2*z4^12 +4*(2836372 + upbeta*(-2578732 + 709093*upbeta))*z3*z4^13 +15*(55844 + upbeta*(-50602 + 13961*upbeta))*z4^14) +z2^19*(1575*(20 + upbeta*(-18 + 5*upbeta))*z3^16 +20160*(20 + upbeta*(-18 + 5*upbeta))*z3^15*z4 +96075*(20 + upbeta*(-18 + 5*upbeta))*z3^14*z4^2 +120*(41708 + upbeta*(-37550 + 10427*upbeta))*z3^13*z4^3 +6*(1424684 + upbeta*(-1284374 + 356171*upbeta))*z3^12*z4^4 +80*(137732 + upbeta*(-124568 + 34433*upbeta))*z3^11*z4^5 +(12183148 + upbeta*(-11073958 + 3045787*upbeta))*z3^10*z4^6 +32*(395204 + upbeta*(-360899 + 98801*upbeta))*z3^9*z4^7 +10*(1277828 + upbeta*(-1169066 + 319457*upbeta))*z3^8*z4^8 +32*(395204 + upbeta*(-360899 + 98801*upbeta))*z3^7*z4^9 +(12183148 + upbeta*(-11073958 + 3045787*upbeta))*z3^6*z4^10 +80*(137732 + upbeta*(-124568 + 34433*upbeta))*z3^5*z4^11 +6*(1424684 + upbeta*(-1284374 + 356171*upbeta))*z3^4*z4^12 +120*(41708 + upbeta*(-37550 + 10427*upbeta))*z3^3*z4^13 +96075*(20 + upbeta*(-18 + 5*upbeta))*z3^2*z4^14 +20160*(20 + upbeta*(-18 + 5*upbeta))*z3*z4^15 +1575*(20 + upbeta*(-18 + 5*upbeta))*z4^16) +z2^18*(z3 + z4)*(3150*(20 + upbeta*(-18 + 5*upbeta))*z3^16 +49140*(20 + upbeta*(-18 + 5*upbeta))*z3^15*z4 +263655*(20 + upbeta*(-18 + 5*upbeta))*z3^14*z4^2 +3*(4922188 + upbeta*(-4431838 + 1230547*upbeta))*z3^13*z4^3 +3*(8762996 + upbeta*(-7901026 + 2190749*upbeta))*z3^12*z4^4 +32*(1079888 + upbeta*(-976853 + 269972*upbeta))*z3^11*z4^5 +(38451868 + upbeta*(-34964974 + 9612967*upbeta))*z3^10*z4^6 +(39970396 + upbeta*(-36527950 + 9992599*upbeta))*z3^9*z4^7 +2*(20200276 + upbeta*(-18497794 + 5050069*upbeta))*z3^8*z4^8 +(39970396 + upbeta*(-36527950 + 9992599*upbeta))*z3^7*z4^9 +(38451868 + upbeta*(-34964974 + 9612967*upbeta))*z3^6*z4^10 +32*(1079888 + upbeta*(-976853 + 269972*upbeta))*z3^5*z4^11 +3*(8762996 + upbeta*(-7901026 + 2190749*upbeta))*z3^4*z4^12 +3*(4922188 + upbeta*(-4431838 + 1230547*upbeta))*z3^3*z4^13 +263655*(20 + upbeta*(-18 + 5*upbeta))*z3^2*z4^14 +49140*(20 + upbeta*(-18 + 5*upbeta))*z3*z4^15 +3150*(20 + upbeta*(-18 + 5*upbeta))*z4^16) +z2^12*z3^3*z4^3*(z3 + z4)*(240*(2108 + upbeta*(-1898 + 527*upbeta))*z3^16 + 18*(446788 + upbeta*(-402818 + 111697*upbeta))*z3^15*z4 +5*(10560644 + upbeta*(-9542330 + 2640161*upbeta))*z3^14*z4^2 +10*(19820764 + upbeta*(-17960818 + 4955191*upbeta))*z3^13*z4^3 +15*(32738596 + upbeta*(-29767778 + 8184649*upbeta))*z3^12*z4^4 +16*(54945908 + upbeta*(-50161649 + 13736477*upbeta))*z3^11*z4^5 +6*(204333892 + upbeta*(-187401422 + 51083473*upbeta))*z3^10*z4^6 +28*(51182212 + upbeta*(-47139484 + 12795553*upbeta))*z3^9*z4^7 +8*(187024756 + upbeta*(-172565659 + 46756189*upbeta))*z3^8*z4^8 +28*(51182212 + upbeta*(-47139484 + 12795553*upbeta))*z3^7*z4^9 +6*(204333892 + upbeta*(-187401422 + 51083473*upbeta))*z3^6*z4^10 +16*(54945908 + upbeta*(-50161649 + 13736477*upbeta))*z3^5*z4^11 +15*(32738596 + upbeta*(-29767778 + 8184649*upbeta))*z3^4*z4^12 +10*(19820764 + upbeta*(-17960818 + 4955191*upbeta))*z3^3*z4^13 +5*(10560644 + upbeta*(-9542330 + 2640161*upbeta))*z3^2*z4^14 +18*(446788 + upbeta*(-402818 + 111697*upbeta))*z3*z4^15 +240*(2108 + upbeta*(-1898 + 527*upbeta))*z4^16) +z2^11*z3^4*z4^4*(3*(242132 + upbeta*(-218442 + 60533*upbeta))*z3^16 + 80*(137732 + upbeta*(-124568 + 34433*upbeta))*z3^15*z4 +(73008284 + upbeta*(-66224270 + 18252071*upbeta))*z3^14*z4^2 +12*(23887204 + upbeta*(-21734946 + 5971801*upbeta))*z3^13*z4^3 +(759932108 + upbeta*(-693665294 + 189983027*upbeta))*z3^12*z4^4 +4*(368080340 + upbeta*(-337074362 + 92020085*upbeta))*z3^11*z4^5 +5*(443440628 + upbeta*(-407366906 + 110860157*upbeta))*z3^10*z4^6 + 16*(171595772 + upbeta*(-158031962 + 42898943*upbeta))*z3^9*z4^7 + 156*(18777564 + upbeta*(-17310454 + 4694391*upbeta))*z3^8*z4^8 + 16*(171595772 + upbeta*(-158031962 + 42898943*upbeta))*z3^7*z4^9 + 5*(443440628 + upbeta*(-407366906 +110860157*upbeta))*z3^6*z4^10 +4*(368080340 + upbeta*(-337074362 + 92020085*upbeta))*z3^5*z4^11 +(759932108 + upbeta*(-693665294 + 189983027*upbeta))*z3^4*z4^12 +12*(23887204 + upbeta*(-21734946 + 5971801*upbeta))*z3^3*z4^13 +(73008284 + upbeta*(-66224270 + 18252071*upbeta))*z3^2*z4^14 +80*(137732 + upbeta*(-124568 + 34433*upbeta))*z3*z4^15 +3*(242132 + upbeta*(-218442 + 60533*upbeta))*z4^16) +z2^16*(z3 + z4)*(1575*(20 + upbeta*(-18 + 5*upbeta))*z3^18 +50715*(20 + upbeta*(-18 + 5*upbeta))*z3^17*z4 +491085*(20 + upbeta*(-18 + 5*upbeta))*z3^16*z4^2 +3*(15171508 + upbeta*(-13659298 + 3792877*upbeta))*z3^15*z4^3 +6*(20782572 + upbeta*(-18728482 + 5195643*upbeta))*z3^14*z4^4 +8*(28789072 + upbeta*(-25992367 + 7197268*upbeta))*z3^13*z4^5 +4*(79889084 + upbeta*(-72374168 + 19972271*upbeta))*z3^12*z4^6 +(369730244 + upbeta*(-336628178 + 92432561*upbeta))*z3^11*z4^7 +6*(65033644 + upbeta*(-59506186 + 16258411*upbeta))*z3^10*z4^8 +2*(197741716 + upbeta*(-181321210 + 49435429*upbeta))*z3^9*z4^9 +6*(65033644 + upbeta*(-59506186 + 16258411*upbeta))*z3^8*z4^10 +(369730244 + upbeta*(-336628178 + 92432561*upbeta))*z3^7*z4^11 +4*(79889084 + upbeta*(-72374168 + 19972271*upbeta))*z3^6*z4^12 +8*(28789072 + upbeta*(-25992367 + 7197268*upbeta))*z3^5*z4^13 +6*(20782572 + upbeta*(-18728482 + 5195643*upbeta))*z3^4*z4^14 +3*(15171508 + upbeta*(-13659298 + 3792877*upbeta))*z3^3*z4^15 +491085*(20 + upbeta*(-18 + 5*upbeta))*z3^2*z4^16 +50715*(20 + upbeta*(-18 + 5*upbeta))*z3*z4^17 +1575*(20 + upbeta*(-18 + 5*upbeta))*z4^18) +z2^17*(3150*(20 + upbeta*(-18 + 5*upbeta))*z3^18 +70560*(20 + upbeta*(-18 + 5*upbeta))*z3^17*z4 +541800*(20 + upbeta*(-18 + 5*upbeta))*z3^16*z4^2 +456*(94756 + upbeta*(-85306 + 23689*upbeta))*z3^15*z4^3 +6*(17899364 + upbeta*(-16127554 + 4474841*upbeta))*z3^14*z4^4 +24*(7783972 + upbeta*(-7026042 + 1945993*upbeta))*z3^13*z4^5 +5*(50202172 + upbeta*(-45463966 + 12550543*upbeta))*z3^12*z4^6 +12*(23887204 + upbeta*(-21734946 + 5971801*upbeta))*z3^11*z4^7 +3*(100469676 + upbeta*(-91830038 + 25117419*upbeta))*z3^10*z4^8 +8*(38158604 + upbeta*(-34942862 + 9539651*upbeta))*z3^9*z4^9 +3*(100469676 + upbeta*(-91830038 + 25117419*upbeta))*z3^8*z4^10 +12*(23887204 + upbeta*(-21734946 + 5971801*upbeta))*z3^7*z4^11 +5*(50202172 + upbeta*(-45463966 + 12550543*upbeta))*z3^6*z4^12 +24*(7783972 + upbeta*(-7026042 + 1945993*upbeta))*z3^5*z4^13 +6*(17899364 + upbeta*(-16127554 + 4474841*upbeta))*z3^4*z4^14 +456*(94756 + upbeta*(-85306 + 23689*upbeta))*z3^3*z4^15 +541800*(20 + upbeta*(-18 + 5*upbeta))*z3^2*z4^16 +70560*(20 + upbeta*(-18 + 5*upbeta))*z3*z4^17 +3150*(20 + upbeta*(-18 + 5*upbeta))*z4^18) + z2^14*z3*z4*(z3 + z4)*(3150*(20 + upbeta*(-18 + 5*upbeta))*z3^18 +92925*(20 + upbeta*(-18 + 5*upbeta))*z3^17*z4 +3*(6060388 + upbeta*(-5456218 + 1515097*upbeta))*z3^16*z4^2 +15*(5947668 + upbeta*(-5359778 + 1486917*upbeta))*z3^15*z4^3 +(265792988 + upbeta*(-239913158 + 66448247*upbeta))*z3^14*z4^4 +3*(179960164 + upbeta*(-162848634 + 44990041*upbeta))*z3^13*z4^5 +(818192524 + upbeta*(-743188750 + 204548131*upbeta))*z3^12*z4^6 +(1008156596 + upbeta*(-920399090 + 252039149*upbeta))*z3^11*z4^7 +3*(365660428 + upbeta*(-335531942 + 91415107*upbeta))*z3^10*z4^8 +8*(140027732 + upbeta*(-128779838 + 35006933*upbeta))*z3^9*z4^9 +3*(365660428 + upbeta*(-335531942 + 91415107*upbeta))*z3^8*z4^10 +(1008156596 + upbeta*(-920399090 + 252039149*upbeta))*z3^7*z4^11 +(818192524 + upbeta*(-743188750 + 204548131*upbeta))*z3^6*z4^12 +3*(179960164 + upbeta*(-162848634 + 44990041*upbeta))*z3^5*z4^13 +(265792988 + upbeta*(-239913158 + 66448247*upbeta))*z3^4*z4^14 +15*(5947668 + upbeta*(-5359778 + 1486917*upbeta))*z3^3*z4^15 +3*(6060388 + upbeta*(-5456218 + 1515097*upbeta))*z3^2*z4^16 +92925*(20 + upbeta*(-18 + 5*upbeta))*z3*z4^17 +3150*(20 + upbeta*(-18 + 5*upbeta))*z4^18) +2*z2^13*z3^2*z4^2*(5985*(20 + upbeta*(-18 + 5*upbeta))*z3^18 +60*(41708 + upbeta*(-37550 + 10427*upbeta))*z3^17*z4 +24*(855324 + upbeta*(-770804 + 213831*upbeta))*z3^16*z4^2 +12*(7783972 + upbeta*(-7026042 + 1945993*upbeta))*z3^15*z4^3 +2*(137467228 + upbeta*(-124358902 + 34366807*upbeta))*z3^14*z4^4 +16*(35886044 + upbeta*(-32560646 + 8971511*upbeta))*z3^13*z4^5 +120*(7609788 + upbeta*(-6931616 + 1902447*upbeta))*z3^12*z4^6 +12*(98486708 + upbeta*(-90134450 + 24621677*upbeta))*z3^11*z4^7 +(1329552644 + upbeta*(-1222157042 + 332388161*upbeta))*z3^10*z4^8 + 8*(171595772 + upbeta*(-158031962 + 42898943*upbeta))*z3^9*z4^9 + (1329552644 + upbeta*(-1222157042 + 332388161*upbeta))*z3^8*z4^10 + 12*(98486708 + upbeta*(-90134450 + 24621677*upbeta))*z3^7*z4^11 + 120*(7609788 + upbeta*(-6931616 + 1902447*upbeta))*z3^6*z4^12 + 16*(35886044 + upbeta*(-32560646 + 8971511*upbeta))*z3^5*z4^13 + 2*(137467228 + upbeta*(-124358902 + 34366807*upbeta))*z3^4*z4^14 + 12*(7783972 + upbeta*(-7026042 +1945993*upbeta))*z3^3*z4^15 +24*(855324 + upbeta*(-770804 + 213831*upbeta))*z3^2*z4^16 +60*(41708 + upbeta*(-37550 + 10427*upbeta))*z3*z4^17 +5985*(20 + upbeta*(-18 + 5*upbeta))*z4^18) +z2^15*(315*(20 + upbeta*(-18 + 5*upbeta))*z3^20 +20160*(20 + upbeta*(-18 + 5*upbeta))*z3^19*z4 +312795*(20 + upbeta*(-18 + 5*upbeta))*z3^18*z4^2 +456*(94756 + upbeta*(-85306 + 23689*upbeta))*z3^17*z4^3 +3*(56736652 + upbeta*(-51116262 + 14184163*upbeta))*z3^16*z4^4 +16*(27357148 + upbeta*(-24680098 + 6839287*upbeta))*z3^15*z4^5 +10*(80567348 + upbeta*(-72845906 + 20141837*upbeta))*z3^14*z4^6 +32*(35886044 + upbeta*(-32560646 + 8971511*upbeta))*z3^13*z4^7 +(1370213468 + upbeta*(-1249103054 + 342553367*upbeta))*z3^12*z4^8 + 4*(368080340 + upbeta*(-337074362 + 92020085*upbeta))*z3^11*z4^9 + 24*(62470372 + upbeta*(-57319810 + 15617593*upbeta))*z3^10*z4^10 + 4*(368080340 + upbeta*(-337074362 + 92020085*upbeta))*z3^9*z4^11 + (1370213468 + upbeta*(-1249103054 +342553367*upbeta))*z3^8*z4^12 +32*(35886044 + upbeta*(-32560646 + 8971511*upbeta))*z3^7*z4^13 +10*(80567348 + upbeta*(-72845906 + 20141837*upbeta))*z3^6*z4^14 +16*(27357148 + upbeta*(-24680098 + 6839287*upbeta))*z3^5*z4^15 +3*(56736652 + upbeta*(-51116262 + 14184163*upbeta))*z3^4*z4^16 +456*(94756 + upbeta*(-85306 + 23689*upbeta))*z3^3*z4^17 +312795*(20 + upbeta*(-18 + 5*upbeta))*z3^2*z4^18 +20160*(20 + upbeta*(-18 + 5*upbeta))*z3*z4^19 +315*(20 + upbeta*(-18 + 5*upbeta))*z4^20)) +z1^16*(315*(20 + upbeta*(-18 + 5*upbeta))*z3^12*z4^12*(z3 + z4)^4*(z3^4 + 16*z3^3*z4 + 36*z3^2*z4^2 + 16*z3*z4^3 + z4^4) +1260*(20 + upbeta*(-18 + 5*upbeta))*z2*z3^11*z4^11*(z3 + z4)^5*(z3^4 + 20*z3^3*z4 + 56*z3^2*z4^2 + 20*z3*z4^3 + z4^4) +315*(20 + upbeta*(-18 + 5*upbeta))*z2^2*z3^10*z4^10*(z3 + z4)^4*(7*z3^6 + 192*z3^5*z4 + 1005*z3^4*z4^2 + 1680*z3^3*z4^3 +1005*z3^2*z4^4 + 192*z3*z4^5 + 7*z4^6) + 12*z2^3*z3^9*z4^9*(z3 + z4)^5*(2*(2164 + upbeta*(-1954 + 541*upbeta))*z3^6 +15*(9228 + upbeta*(-8318 + 2307*upbeta))*z3^5*z4 +336*(2508 + upbeta*(-2258 + 627*upbeta))*z3^4*z4^2 +77700*(20 + upbeta*(-18 + 5*upbeta))*z3^3*z4^3 +336*(2508 + upbeta*(-2258 + 627*upbeta))*z3^2*z4^4 +15*(9228 + upbeta*(-8318 + 2307*upbeta))*z3*z4^5 +2*(2164 + upbeta*(-1954 + 541*upbeta))*z4^6) +3*z2^4*z3^8*z4^8*(z3 + z4)^4*((18348 + upbeta*(-16678 + 4587*upbeta))*z3^8 +208*(3076 + upbeta*(-2786 + 769*upbeta))*z3^7*z4 +2*(2544724 + upbeta*(-2297314 + 636181*upbeta))*z3^6*z4^2 +112*(143524 + upbeta*(-129314 + 35881*upbeta))*z3^5*z4^3 +9*(2595172 + upbeta*(-2336802 + 648793*upbeta))*z3^4*z4^4 +112*(143524 + upbeta*(-129314 + 35881*upbeta))*z3^3*z4^5 +2*(2544724 + upbeta*(-2297314 + 636181*upbeta))*z3^2*z4^6 +208*(3076 + upbeta*(-2786 + 769*upbeta))*z3*z4^7 +(18348 + upbeta*(-16678 + 4587*upbeta))*z4^8) +3*z2^20*(105*(20 + upbeta*(-18 + 5*upbeta))*z3^12 +420*(20 + upbeta*(-18 + 5*upbeta))*z3^11*z4 +735*(20 + upbeta*(-18 + 5*upbeta))*z3^10*z4^2 +8*(2164 + upbeta*(-1954 + 541*upbeta))*z3^9*z4^3 +(18348 + upbeta*(-16678 + 4587*upbeta))*z3^8*z4^4 +4*(4724 + upbeta*(-4314 + 1181*upbeta))*z3^7*z4^5 +2*(9524 + upbeta*(-8714 + 2381*upbeta))*z3^6*z4^6 +4*(4724 + upbeta*(-4314 + 1181*upbeta))*z3^5*z4^7 +(18348 + upbeta*(-16678 + 4587*upbeta))*z3^4*z4^8 +8*(2164 + upbeta*(-1954 + 541*upbeta))*z3^3*z4^9 +735*(20 + upbeta*(-18 + 5*upbeta))*z3^2*z4^10 +420*(20 + upbeta*(-18 + 5*upbeta))*z3*z4^11 +105*(20 + upbeta*(-18 + 5*upbeta))*z4^12) + 60*z2^19*(z3 + z4)*(105*(20 + upbeta*(-18 + 5*upbeta))*z3^12 +420*(20 + upbeta*(-18 + 5*upbeta))*z3^11*z4 +735*(20 + upbeta*(-18 + 5*upbeta))*z3^10*z4^2 +8*(2164 + upbeta*(-1954 + 541*upbeta))*z3^9*z4^3 +(18348 + upbeta*(-16678 + 4587*upbeta))*z3^8*z4^4 +4*(4724 + upbeta*(-4314 + 1181*upbeta))*z3^7*z4^5 +2*(9524 + upbeta*(-8714 + 2381*upbeta))*z3^6*z4^6 +4*(4724 + upbeta*(-4314 + 1181*upbeta))*z3^5*z4^7 +(18348 + upbeta*(-16678 + 4587*upbeta))*z3^4*z4^8 +8*(2164 + upbeta*(-1954 + 541*upbeta))*z3^3*z4^9 +735*(20 + upbeta*(-18 + 5*upbeta))*z3^2*z4^10 +420*(20 + upbeta*(-18 + 5*upbeta))*z3*z4^11 +105*(20 + upbeta*(-18 + 5*upbeta))*z4^12) + 4*z2^5*z3^7*z4^7*(z3 + z4)*(3*(4724 + upbeta*(-4314 + 1181*upbeta))*z3^12 +6*(90748 + upbeta*(-82678 + 22687*upbeta))*z3^11*z4 +15*(381508 + upbeta*(-346554 + 95377*upbeta))*z3^10*z4^2 +60*(482860 + upbeta*(-437366 + 120715*upbeta))*z3^9*z4^3 +4*(21357692 + upbeta*(-19302062 + 5339423*upbeta))*z3^8*z4^4 +2*(79718524 + upbeta*(-71945494 + 19929631*upbeta))*z3^7*z4^5 +780*(250732 + upbeta*(-226178 + 62683*upbeta))*z3^6*z4^6 +2*(79718524 + upbeta*(-71945494 + 19929631*upbeta))*z3^5*z4^7 +4*(21357692 + upbeta*(-19302062 + 5339423*upbeta))*z3^4*z4^8 +60*(482860 + upbeta*(-437366 + 120715*upbeta))*z3^3*z4^9 +15*(381508 + upbeta*(-346554 + 95377*upbeta))*z3^2*z4^10 +6*(90748 + upbeta*(-82678 + 22687*upbeta))*z3*z4^11 +3*(4724 + upbeta*(-4314 + 1181*upbeta))*z4^12) +z2^6*z3^6*z4^6*(z3 + z4)^2*(6*(9524 + upbeta*(-8714 + 2381*upbeta))*z3^12 + 12*(180196 + upbeta*(-164706 + 45049*upbeta))*z3^11*z4 +3*(7157764 + upbeta*(-6530674 + 1789441*upbeta))*z3^10*z4^2 +6*(16843804 + upbeta*(-15326974 + 4210951*upbeta))*z3^9*z4^3 +(279000140 + upbeta*(-253116566 + 69750035*upbeta))*z3^8*z4^4 +12*(41509940 + upbeta*(-37570154 + 10377485*upbeta))*z3^7*z4^5 +4*(150404636 + upbeta*(-136007342 + 37601159*upbeta))*z3^6*z4^6 +12*(41509940 + upbeta*(-37570154 + 10377485*upbeta))*z3^5*z4^7 +(279000140 + upbeta*(-253116566 + 69750035*upbeta))*z3^4*z4^8 +6*(16843804 + upbeta*(-15326974 + 4210951*upbeta))*z3^3*z4^9 +3*(7157764 + upbeta*(-6530674 + 1789441*upbeta))*z3^2*z4^10 +12*(180196 + upbeta*(-164706 + 45049*upbeta))*z3*z4^11 +6*(9524 + upbeta*(-8714 + 2381*upbeta))*z4^12) +60*z2^17*(z3 + z4)*(1365*(20 + upbeta*(-18 + 5*upbeta))*z3^14 +9345*(20 + upbeta*(-18 + 5*upbeta))*z3^13*z4 +26775*(20 + upbeta*(-18 + 5*upbeta))*z3^12*z4^2 +(903484 + upbeta*(-813814 + 225871*upbeta))*z3^11*z4^3 +2*(556876 + upbeta*(-503226 + 139219*upbeta))*z3^10*z4^4 +(1199196 + upbeta*(-1089566 + 299799*upbeta))*z3^9*z4^5 +10*(123700 + upbeta*(-112914 + 30925*upbeta))*z3^8*z4^6 +2*(624236 + upbeta*(-570786 + 156059*upbeta))*z3^7*z4^7 +10*(123700 + upbeta*(-112914 + 30925*upbeta))*z3^6*z4^8 +(1199196 + upbeta*(-1089566 + 299799*upbeta))*z3^5*z4^9 +2*(556876 + upbeta*(-503226 + 139219*upbeta))*z3^4*z4^10 +(903484 + upbeta*(-813814 + 225871*upbeta))*z3^3*z4^11 +26775*(20 + upbeta*(-18 + 5*upbeta))*z3^2*z4^12 +9345*(20 + upbeta*(-18 + 5*upbeta))*z3*z4^13 +1365*(20 + upbeta*(-18 + 5*upbeta))*z4^14) +3*z2^18*(11130*(20 + upbeta*(-18 + 5*upbeta))*z3^14 +69720*(20 + upbeta*(-18 + 5*upbeta))*z3^13*z4 +190575*(20 + upbeta*(-18 + 5*upbeta))*z3^12*z4^2 +4*(1578068 + upbeta*(-1421618 + 394517*upbeta))*z3^11*z4^3 +4*(1939692 + upbeta*(-1753162 + 484923*upbeta))*z3^10*z4^4 +4*(2089036 + upbeta*(-1898126 + 522259*upbeta))*z3^9*z4^5 +365*(23612 + upbeta*(-21550 + 5903*upbeta))*z3^8*z4^6 +16*(543652 + upbeta*(-496992 + 135913*upbeta))*z3^7*z4^7 +365*(23612 + upbeta*(-21550 + 5903*upbeta))*z3^6*z4^8 +4*(2089036 + upbeta*(-1898126 + 522259*upbeta))*z3^5*z4^9 +4*(1939692 + upbeta*(-1753162 + 484923*upbeta))*z3^4*z4^10 +4*(1578068 + upbeta*(-1421618 + 394517*upbeta))*z3^3*z4^11 +190575*(20 + upbeta*(-18 + 5*upbeta))*z3^2*z4^12 +69720*(20 + upbeta*(-18 + 5*upbeta))*z3*z4^13 +11130*(20 + upbeta*(-18 + 5*upbeta))*z4^14) +4*z2^7*z3^5*z4^5*(z3 + z4)*(3*(4724 + upbeta*(-4314 + 1181*upbeta))*z3^14 + 21*(26428 + upbeta*(-24158 + 6607*upbeta))*z3^13*z4 +3*(1989612 + upbeta*(-1818862 + 497403*upbeta))*z3^12*z4^2 +3*(10437748 + upbeta*(-9534698 + 2609437*upbeta))*z3^11*z4^3 +(98923820 + upbeta*(-90226886 + 24730955*upbeta))*z3^10*z4^4 +4*(52524508 + upbeta*(-47812414 + 13131127*upbeta))*z3^9*z4^5 +(321135652 + upbeta*(-291818554 + 80283913*upbeta))*z3^8*z4^6 +12*(30679244 + upbeta*(-27858858 + 7669811*upbeta))*z3^7*z4^7 +(321135652 + upbeta*(-291818554 + 80283913*upbeta))*z3^6*z4^8 +4*(52524508 + upbeta*(-47812414 + 13131127*upbeta))*z3^5*z4^9 +(98923820 + upbeta*(-90226886 + 24730955*upbeta))*z3^4*z4^10 +3*(10437748 + upbeta*(-9534698 + 2609437*upbeta))*z3^3*z4^11 +3*(1989612 + upbeta*(-1818862 + 497403*upbeta))*z3^2*z4^12 +21*(26428 + upbeta*(-24158 + 6607*upbeta))*z3*z4^13 +3*(4724 + upbeta*(-4314 + 1181*upbeta))*z4^14) +4*z2^15*(z3 + z4)*(20475*(20 + upbeta*(-18 + 5*upbeta))*z3^16 +252315*(20 + upbeta*(-18 + 5*upbeta))*z3^15*z4 +1204875*(20 + upbeta*(-18 + 5*upbeta))*z3^14*z4^2 +21*(2997524 + upbeta*(-2698514 + 749381*upbeta))*z3^13*z4^3 +24*(4469248 + upbeta*(-4028333 + 1117312*upbeta))*z3^12*z4^4 +2*(68802932 + upbeta*(-62209622 + 17200733*upbeta))*z3^11*z4^5 +3*(50563244 + upbeta*(-45946654 + 12640811*upbeta))*z3^10*z4^6 +30*(5244404 + upbeta*(-4787886 + 1311101*upbeta))*z3^9*z4^7 +18*(8831084 + upbeta*(-8077354 + 2207771*upbeta))*z3^8*z4^8 +30*(5244404 + upbeta*(-4787886 + 1311101*upbeta))*z3^7*z4^9 +3*(50563244 + upbeta*(-45946654 + 12640811*upbeta))*z3^6*z4^10 +2*(68802932 + upbeta*(-62209622 + 17200733*upbeta))*z3^5*z4^11 +24*(4469248 + upbeta*(-4028333 + 1117312*upbeta))*z3^4*z4^12 +21*(2997524 + upbeta*(-2698514 + 749381*upbeta))*z3^3*z4^13 +1204875*(20 + upbeta*(-18 + 5*upbeta))*z3^2*z4^14 +252315*(20 + upbeta*(-18 + 5*upbeta))*z3*z4^15 +20475*(20 + upbeta*(-18 + 5*upbeta))*z4^16) +2*z2^16*(54495*(20 + upbeta*(-18 + 5*upbeta))*z3^16 +545580*(20 + upbeta*(-18 + 5*upbeta))*z3^15*z4 +2288475*(20 + upbeta*(-18 + 5*upbeta))*z3^14*z4^2 +48*(2305676 + upbeta*(-2075726 + 576419*upbeta))*z3^13*z4^3 +12*(15096196 + upbeta*(-13608286 + 3774049*upbeta))*z3^12*z4^4 +32*(7150148 + upbeta*(-6465638 + 1787537*upbeta))*z3^11*z4^5 +(251299540 + upbeta*(-228316138 + 62824885*upbeta))*z3^10*z4^6 +4*(65118532 + upbeta*(-59415490 + 16279633*upbeta))*z3^9*z4^7 +2*(131552500 + upbeta*(-120231514 + 32888125*upbeta))*z3^8*z4^8 +4*(65118532 + upbeta*(-59415490 + 16279633*upbeta))*z3^7*z4^9 +(251299540 + upbeta*(-228316138 + 62824885*upbeta))*z3^6*z4^10 +32*(7150148 + upbeta*(-6465638 + 1787537*upbeta))*z3^5*z4^11 +12*(15096196 + upbeta*(-13608286 + 3774049*upbeta))*z3^4*z4^12 +48*(2305676 + upbeta*(-2075726 + 576419*upbeta))*z3^3*z4^13 +2288475*(20 + upbeta*(-18 + 5*upbeta))*z3^2*z4^14 +545580*(20 + upbeta*(-18 + 5*upbeta))*z3*z4^15 +54495*(20 + upbeta*(-18 + 5*upbeta))*z4^16) +4*z2^9*z3^3*z4^3*(z3 + z4)*(6*(2164 + upbeta*(-1954 + 541*upbeta))*z3^16 + 69*(7564 + upbeta*(-6854 + 1891*upbeta))*z3^15*z4 +6*(957532 + upbeta*(-870242 + 239383*upbeta))*z3^14*z4^2 +9*(3421972 + upbeta*(-3117682 + 855493*upbeta))*z3^13*z4^3 +(99439316 + upbeta*(-90771842 + 24859829*upbeta))*z3^12*z4^4 +(216852316 + upbeta*(-198257110 + 54213079*upbeta))*z3^11*z4^5 +3*(115614884 + upbeta*(-105840650 + 28903721*upbeta))*z3^10*z4^6 +(438840644 + upbeta*(-402157586 + 109710161*upbeta))*z3^9*z4^7 +4*(117484756 + upbeta*(-107709412 + 29371189*upbeta))*z3^8*z4^8 +(438840644 + upbeta*(-402157586 + 109710161*upbeta))*z3^7*z4^9 +3*(115614884 + upbeta*(-105840650 + 28903721*upbeta))*z3^6*z4^10 +(216852316 + upbeta*(-198257110 + 54213079*upbeta))*z3^5*z4^11 +(99439316 + upbeta*(-90771842 + 24859829*upbeta))*z3^4*z4^12 +9*(3421972 + upbeta*(-3117682 + 855493*upbeta))*z3^3*z4^13 +6*(957532 + upbeta*(-870242 + 239383*upbeta))*z3^2*z4^14 +69*(7564 + upbeta*(-6854 + 1891*upbeta))*z3*z4^15 +6*(2164 + upbeta*(-1954 + 541*upbeta))*z4^16) +z2^8*z3^4*z4^4*(3*(18348 + upbeta*(-16678 + 4587*upbeta))*z3^16 +60*(37244 + upbeta*(-33934 + 9311*upbeta))*z3^15*z4 +1095*(23612 + upbeta*(-21550 + 5903*upbeta))*z3^14*z4^2 +480*(310684 + upbeta*(-283839 + 77671*upbeta))*z3^13*z4^3 +4*(131552500 + upbeta*(-120231514 + 32888125*upbeta))*z3^12*z4^4 +48*(26357636 + upbeta*(-24085746 + 6589409*upbeta))*z3^11*z4^5 +(2227576508 + upbeta*(-2034514670 + 556894127*upbeta))*z3^10*z4^6 + 4*(759932108 + upbeta*(-693665294 + 189983027*upbeta))*z3^9*z4^7 + 2*(1676561516 + upbeta*(-1529968022 + 419140379*upbeta))*z3^8*z4^8 + 4*(759932108 + upbeta*(-693665294 +189983027*upbeta))*z3^7*z4^9 +(2227576508 + upbeta*(-2034514670 + 556894127*upbeta))*z3^6*z4^10 + 48*(26357636 + upbeta*(-24085746 + 6589409*upbeta))*z3^5*z4^11 + 4*(131552500 + upbeta*(-120231514 + 32888125*upbeta))*z3^4*z4^12 + 480*(310684 + upbeta*(-283839 + 77671*upbeta))*z3^3*z4^13 + 1095*(23612 + upbeta*(-21550 + 5903*upbeta))*z3^2*z4^14 +60*(37244 + upbeta*(-33934 + 9311*upbeta))*z3*z4^15 +3*(18348 + upbeta*(-16678 + 4587*upbeta))*z4^16) +4*z2^11*z3*z4*(z3 + z4)*(315*(20 + upbeta*(-18 + 5*upbeta))*z3^18 +17010*(20 + upbeta*(-18 + 5*upbeta))*z3^17*z4 +3*(1464668 + upbeta*(-1319558 + 366167*upbeta))*z3^16*z4^2 +6*(4310756 + upbeta*(-3890886 + 1077689*upbeta))*z3^15*z4^3 +2*(44268916 + upbeta*(-40052446 + 11067229*upbeta))*z3^14*z4^4 +(200757764 + upbeta*(-182154314 + 50189441*upbeta))*z3^13*z4^5 +12*(27539660 + upbeta*(-25076158 + 6884915*upbeta))*z3^12*z4^6 +(429456188 + upbeta*(-392751398 + 107364047*upbeta))*z3^11*z4^7 +2*(239661740 + upbeta*(-220121918 + 59915435*upbeta))*z3^10*z4^8 +12*(41053652 + upbeta*(-37778804 + 10263413*upbeta))*z3^9*z4^9 +2*(239661740 + upbeta*(-220121918 + 59915435*upbeta))*z3^8*z4^10 +(429456188 + upbeta*(-392751398 + 107364047*upbeta))*z3^7*z4^11 +12*(27539660 + upbeta*(-25076158 + 6884915*upbeta))*z3^6*z4^12 +(200757764 + upbeta*(-182154314 + 50189441*upbeta))*z3^5*z4^13 +2*(44268916 + upbeta*(-40052446 + 11067229*upbeta))*z3^4*z4^14 +6*(4310756 + upbeta*(-3890886 + 1077689*upbeta))*z3^3*z4^15 +3*(1464668 + upbeta*(-1319558 + 366167*upbeta))*z3^2*z4^16 +17010*(20 + upbeta*(-18 + 5*upbeta))*z3*z4^17 +315*(20 + upbeta*(-18 + 5*upbeta))*z4^18) + 4*z2^13*(z3 + z4)*(1575*(20 + upbeta*(-18 + 5*upbeta))*z3^18 +50715*(20 + upbeta*(-18 + 5*upbeta))*z3^17*z4 +491085*(20 + upbeta*(-18 + 5*upbeta))*z3^16*z4^2 +3*(15171508 + upbeta*(-13659298 + 3792877*upbeta))*z3^15*z4^3 +6*(20782572 + upbeta*(-18728482 + 5195643*upbeta))*z3^14*z4^4 +8*(28789072 + upbeta*(-25992367 + 7197268*upbeta))*z3^13*z4^5 +4*(79889084 + upbeta*(-72374168 + 19972271*upbeta))*z3^12*z4^6 +(369730244 + upbeta*(-336628178 + 92432561*upbeta))*z3^11*z4^7 +6*(65033644 + upbeta*(-59506186 + 16258411*upbeta))*z3^10*z4^8 +2*(197741716 + upbeta*(-181321210 + 49435429*upbeta))*z3^9*z4^9 +6*(65033644 + upbeta*(-59506186 + 16258411*upbeta))*z3^8*z4^10 +(369730244 + upbeta*(-336628178 + 92432561*upbeta))*z3^7*z4^11 +4*(79889084 + upbeta*(-72374168 + 19972271*upbeta))*z3^6*z4^12 +8*(28789072 + upbeta*(-25992367 + 7197268*upbeta))*z3^5*z4^13 +6*(20782572 + upbeta*(-18728482 + 5195643*upbeta))*z3^4*z4^14 +3*(15171508 + upbeta*(-13659298 + 3792877*upbeta))*z3^3*z4^15 +491085*(20 + upbeta*(-18 + 5*upbeta))*z3^2*z4^16 +50715*(20 + upbeta*(-18 + 5*upbeta))*z3*z4^17 +1575*(20 + upbeta*(-18 + 5*upbeta))*z4^18) +z2^10*z3^2*z4^2*(2205*(20 + upbeta*(-18 + 5*upbeta))*z3^18 +60*(32012 + upbeta*(-28862 + 8003*upbeta))*z3^17*z4 +12*(1939692 + upbeta*(-1753162 + 484923*upbeta))*z3^16*z4^2 +60*(2312948 + upbeta*(-2096018 + 578237*upbeta))*z3^15*z4^3 +2*(251299540 + upbeta*(-228316138 + 62824885*upbeta))*z3^14*z4^4 +12*(103007284 + upbeta*(-93825514 + 25751821*upbeta))*z3^13*z4^5 +(2227576508 + upbeta*(-2034514670 + 556894127*upbeta))*z3^12*z4^6 + 16*(196421324 + upbeta*(-179919884 + 49105331*upbeta))*z3^11*z4^7 + 18*(206109020 + upbeta*(-189281614 + 51527255*upbeta))*z3^10*z4^8 + 8*(485983652 +upbeta*(-446794742 + 121495913*upbeta))*z3^9*z4^9 +18*(206109020 + upbeta*(-189281614 + 51527255*upbeta))*z3^8*z4^10 + 16*(196421324 + upbeta*(-179919884 + 49105331*upbeta))*z3^7*z4^11 + (2227576508 + upbeta*(-2034514670 + 556894127*upbeta))*z3^6*z4^12 + 12*(103007284 +upbeta*(-93825514 + 25751821*upbeta))*z3^5*z4^13 +2*(251299540 + upbeta*(-228316138 + 62824885*upbeta))*z3^4*z4^14 +60*(2312948 + upbeta*(-2096018 + 578237*upbeta))*z3^3*z4^15 +12*(1939692 + upbeta*(-1753162 + 484923*upbeta))*z3^2*z4^16 +60*(32012 + upbeta*(-28862 + 8003*upbeta))*z3*z4^17 +2205*(20 + upbeta*(-18 + 5*upbeta))*z4^18) +z2^14*(33390*(20 + upbeta*(-18 + 5*upbeta))*z3^18 +642600*(20 + upbeta*(-18 + 5*upbeta))*z3^17*z4 +4576950*(20 + upbeta*(-18 + 5*upbeta))*z3^16*z4^2 +2688*(129532 + upbeta*(-116602 + 32383*upbeta))*z3^15*z4^3 +6*(139457844 + upbeta*(-125620954 + 34864461*upbeta))*z3^14*z4^4 +152*(9342316 + upbeta*(-8429206 + 2335579*upbeta))*z3^13*z4^5 +(1876857244 + upbeta*(-1698829630 + 469214311*upbeta))*z3^12*z4^6 + 4*(531233684 + upbeta*(-483068210 + 132808421*upbeta))*z3^11*z4^7 + (2227576508 + upbeta*(-2034514670 + 556894127*upbeta))*z3^10*z4^8 + 8*(281848484 +upbeta*(-257889530 + 70462121*upbeta))*z3^9*z4^9 +(2227576508 + upbeta*(-2034514670 + 556894127*upbeta))*z3^8*z4^10 + 4*(531233684 + upbeta*(-483068210 + 132808421*upbeta))*z3^7*z4^11 + (1876857244 + upbeta*(-1698829630 + 469214311*upbeta))*z3^6*z4^12 + 152*(9342316 +upbeta*(-8429206 + 2335579*upbeta))*z3^5*z4^13 +6*(139457844 + upbeta*(-125620954 + 34864461*upbeta))*z3^4*z4^14 +2688*(129532 + upbeta*(-116602 + 32383*upbeta))*z3^3*z4^15 +4576950*(20 + upbeta*(-18 + 5*upbeta))*z3^2*z4^16 +642600*(20 + upbeta*(-18 + 5*upbeta))*z3*z4^17 +33390*(20 + upbeta*(-18 + 5*upbeta))*z4^18) +z2^12*(315*(20 + upbeta*(-18 + 5*upbeta))*z3^20 +31500*(20 + upbeta*(-18 + 5*upbeta))*z3^19*z4 +571725*(20 + upbeta*(-18 + 5*upbeta))*z3^18*z4^2 +120*(719492 + upbeta*(-647882 + 179873*upbeta))*z3^17*z4^3 +24*(15096196 + upbeta*(-13608286 + 3774049*upbeta))*z3^16*z4^4 +8*(122433908 + upbeta*(-110549618 + 30608477*upbeta))*z3^15*z4^5 +(1876857244 + upbeta*(-1698829630 + 469214311*upbeta))*z3^14*z4^6 + 20*(137857316 + upbeta*(-125224970 + 34464329*upbeta))*z3^13*z4^7 + 2*(1676561516 + upbeta*(-1529968022 + 419140379*upbeta))*z3^12*z4^8 + 12*(302926556 +upbeta*(-277665078 + 75731639*upbeta))*z3^11*z4^9 +18*(206109020 + upbeta*(-189281614 + 51527255*upbeta))*z3^10*z4^10 + 12*(302926556 + upbeta*(-277665078 + 75731639*upbeta))*z3^9*z4^11 + 2*(1676561516 + upbeta*(-1529968022 + 419140379*upbeta))*z3^8*z4^12 + 20*(137857316 +upbeta*(-125224970 + 34464329*upbeta))*z3^7*z4^13 +(1876857244 + upbeta*(-1698829630 + 469214311*upbeta))*z3^6*z4^14 + 8*(122433908 + upbeta*(-110549618 + 30608477*upbeta))*z3^5*z4^15 + 24*(15096196 + upbeta*(-13608286 + 3774049*upbeta))*z3^4*z4^16 + 120*(719492 + upbeta*(-647882 + 179873*upbeta))*z3^3*z4^17 + 571725*(20 + upbeta*(-18 + 5*upbeta))*z3^2*z4^18 +31500*(20 + upbeta*(-18 + 5*upbeta))*z3*z4^19 +315*(20 + upbeta*(-18 + 5*upbeta))*z4^20)) +z1^12*(315*(20 + upbeta*(-18 + 5*upbeta))*z3^16*z4^16*(z3 + z4)^4 +6300*(20 + upbeta*(-18 + 5*upbeta))*z2*z3^15*z4^15*(z3 + z4)^5 +315*(20 + upbeta*(-18 + 5*upbeta))*z2^2*z3^14*z4^14*(z3 + z4)^4*(113*z3^2 + 256*z3*z4 + 113*z4^2) + 12*z2^3*z3^13*z4^13*(z3 + z4)^5*(80*(2108 + upbeta*(-1898 + 527*upbeta))*z3^2 +(466532 + upbeta*(-420122 + 116633*upbeta))*z3*z4 +80*(2108 + upbeta*(-1898 + 527*upbeta))*z4^2) +6*z2^4*z3^12*z4^12*(z3 + z4)^4*(5*(120628 + upbeta*(-108762 + 30157*upbeta))*z3^4 +8*(410772 + upbeta*(-370282 + 102693*upbeta))*z3^3*z4 +3*(1827172 + upbeta*(-1647082 + 456793*upbeta))*z3^2*z4^2 +8*(410772 + upbeta*(-370282 + 102693*upbeta))*z3*z4^3 +5*(120628 + upbeta*(-108762 + 30157*upbeta))*z4^4) +4*z2^5*z3^11*z4^11*(z3 + z4)*(2*(595292 + upbeta*(-538502 + 148823*upbeta))*z3^8 +8*(1494116 + upbeta*(-1350236 + 373529*upbeta))*z3^7*z4 +3*(16297492 + upbeta*(-14720162 + 4074373*upbeta))*z3^6*z4^2 +4*(26760676 + upbeta*(-24164206 + 6690169*upbeta))*z3^5*z4^3 +6*(22970852 + upbeta*(-20740402 + 5742713*upbeta))*z3^4*z4^4 +4*(26760676 + upbeta*(-24164206 + 6690169*upbeta))*z3^3*z4^5 +3*(16297492 + upbeta*(-14720162 + 4074373*upbeta))*z3^2*z4^6 +8*(1494116 + upbeta*(-1350236 + 373529*upbeta))*z3*z4^7 +2*(595292 + upbeta*(-538502 + 148823*upbeta))*z4^8) +z2^6*z3^10*z4^10*(z3 + z4)^2*((5300908 + upbeta*(-4820518 + 1325227*upbeta))*z3^8 +2*(26835244 + upbeta*(-24349414 + 6708811*upbeta))*z3^7*z4 +(224596796 + upbeta*(-203471822 + 56149199*upbeta))*z3^6*z4^2 +8*(62647420 + upbeta*(-56704606 + 15661855*upbeta))*z3^5*z4^3 +56*(11605388 + upbeta*(-10501502 + 2901347*upbeta))*z3^4*z4^4 +8*(62647420 + upbeta*(-56704606 + 15661855*upbeta))*z3^3*z4^5 +(224596796 + upbeta*(-203471822 + 56149199*upbeta))*z3^2*z4^6 +2*(26835244 + upbeta*(-24349414 + 6708811*upbeta))*z3*z4^7 +(5300908 + upbeta*(-4820518 + 1325227*upbeta))*z4^8) +4*z2^7*z3^9*z4^9*(z3 + z4)*(5*(275540 + upbeta*(-251834 + 68885*upbeta))*z3^10 +6*(2665972 + upbeta*(-2432402 + 666493*upbeta))*z3^9*z4 +(81825836 + upbeta*(-74507546 + 20456459*upbeta))*z3^8*z4^2 +(240847508 + upbeta*(-218934134 + 60211877*upbeta))*z3^7*z4^3 +4*(112109768 + upbeta*(-101797679 + 28027442*upbeta))*z3^6*z4^4 +4*(137399392 + upbeta*(-124714201 + 34349848*upbeta))*z3^5*z4^5 +4*(112109768 + upbeta*(-101797679 + 28027442*upbeta))*z3^4*z4^6 +(240847508 + upbeta*(-218934134 + 60211877*upbeta))*z3^3*z4^7 +(81825836 + upbeta*(-74507546 + 20456459*upbeta))*z3^2*z4^8 +6*(2665972 + upbeta*(-2432402 + 666493*upbeta))*z3*z4^9 +5*(275540 + upbeta*(-251834 + 68885*upbeta))*z4^10) +4*z2^9*z3^7*z4^7*(z3 + z4)*(5*(275540 + upbeta*(-251834 + 68885*upbeta))*z3^12 +(16454612 + upbeta*(-15073802 + 4113653*upbeta))*z3^11*z4 +3*(29471356 + upbeta*(-27028638 + 7367839*upbeta))*z3^10*z4^2 +3*(95184716 + upbeta*(-87293654 + 23796179*upbeta))*z3^9*z4^3 +12*(51935460 + upbeta*(-47592856 + 12983865*upbeta))*z3^8*z4^4 +2*(487859828 + upbeta*(-446668022 + 121964957*upbeta))*z3^7*z4^5 +4*(282354556 + upbeta*(-258414718 + 70588639*upbeta))*z3^6*z4^6 +2*(487859828 + upbeta*(-446668022 + 121964957*upbeta))*z3^5*z4^7 +12*(51935460 + upbeta*(-47592856 + 12983865*upbeta))*z3^4*z4^8 +3*(95184716 + upbeta*(-87293654 + 23796179*upbeta))*z3^3*z4^9 +3*(29471356 + upbeta*(-27028638 + 7367839*upbeta))*z3^2*z4^10 +(16454612 + upbeta*(-15073802 + 4113653*upbeta))*z3*z4^11 +5*(275540 + upbeta*(-251834 + 68885*upbeta))*z4^12) +z2^8*z3^8*z4^8*(2*(2785012 + upbeta*(-2550562 + 696253*upbeta))*z3^12 + 24*(2972052 + upbeta*(-2722162 + 743013*upbeta))*z3^11*z4 + 3*(137911804 + upbeta*(-126208606 + 34477951*upbeta))*z3^10*z4^2 + 4*(360240604 + upbeta*(-329212654 + 90060151*upbeta))*z3^9*z4^3 + 2*(1676561516 + upbeta*(-1529968022 + 419140379*upbeta))*z3^8*z4^4 + 4*(1370213468 + upbeta*(-1249103054 + 342553367*upbeta))*z3^7*z4^5 + 4182*(1540276 +upbeta*(-1403602 + 385069*upbeta))*z3^6*z4^6 +4*(1370213468 + upbeta*(-1249103054 + 342553367*upbeta))*z3^5*z4^7 + 2*(1676561516 + upbeta*(-1529968022 + 419140379*upbeta))*z3^4*z4^8 + 4*(360240604 + upbeta*(-329212654 + 90060151*upbeta))*z3^3*z4^9 + 3*(137911804 + upbeta*(-126208606 + 34477951*upbeta))*z3^2*z4^10 + 24*(2972052 + upbeta*(-2722162 + 743013*upbeta))*z3*z4^11 + 2*(2785012 + upbeta*(-2550562 + 696253*upbeta))*z4^12) +4*z2^11*z3^5*z4^5*(z3 + z4)*(2*(595292 + upbeta*(-538502 + 148823*upbeta))*z3^14 +3*(4959164 + upbeta*(-4502654 + 1239791*upbeta))*z3^13*z4 +4*(20736044 + upbeta*(-18898499 + 5184011*upbeta))*z3^12*z4^2 +(277296428 + upbeta*(-253618658 + 69324107*upbeta))*z3^11*z4^3 +38*(16617980 + upbeta*(-15246752 + 4154495*upbeta))*z3^10*z4^4 +2*(530579548 + upbeta*(-488068528 + 132644887*upbeta))*z3^9*z4^5 +2*(700789028 + upbeta*(-645811196 + 175197257*upbeta))*z3^8*z4^6 +2*(763860964 + upbeta*(-704404216 + 190965241*upbeta))*z3^7*z4^7 +2*(700789028 + upbeta*(-645811196 + 175197257*upbeta))*z3^6*z4^8 +2*(530579548 + upbeta*(-488068528 + 132644887*upbeta))*z3^5*z4^9 +38*(16617980 + upbeta*(-15246752 + 4154495*upbeta))*z3^4*z4^10 +(277296428 + upbeta*(-253618658 + 69324107*upbeta))*z3^3*z4^11 +4*(20736044 + upbeta*(-18898499 + 5184011*upbeta))*z3^2*z4^12 +3*(4959164 + upbeta*(-4502654 + 1239791*upbeta))*z3*z4^13 +2*(595292 + upbeta*(-538502 + 148823*upbeta))*z4^14) +z2^10*z3^6*z4^6*((5300908 + upbeta*(-4820518 + 1325227*upbeta))*z3^14 + 4*(17373532 + upbeta*(-15853582 + 4343383*upbeta))*z3^13*z4 + 3*(137911804 + upbeta*(-126208606 + 34477951*upbeta))*z3^12*z4^2 + 24*(62328036 + upbeta*(-57161146 + 15582009*upbeta))*z3^11*z4^3 + 18*(206109020 + upbeta*(-189281614 + 51527255*upbeta))*z3^10*z4^4 + 96*(70526764 + upbeta*(-64813068 + 17631691*upbeta))*z3^9*z4^5 + 2*(4762573444 + upbeta*(-4377723898 + 1190643361*upbeta))*z3^8*z4^6 + 8*(1329552644 + upbeta*(-1222157042 +332388161*upbeta))*z3^7*z4^7 + 2*(4762573444 +upbeta*(-4377723898 + 1190643361*upbeta))*z3^6*z4^8 +96*(70526764 + upbeta*(-64813068 + 17631691*upbeta))*z3^5*z4^9 +18*(206109020 + upbeta*(-189281614 + 51527255*upbeta))*z3^4*z4^10 + 24*(62328036 + upbeta*(-57161146 + 15582009*upbeta))*z3^3*z4^11 + 3*(137911804 + upbeta*(-126208606 + 34477951*upbeta))*z3^2*z4^12 + 4*(17373532 + upbeta*(-15853582 + 4343383*upbeta))*z3*z4^13 + (5300908 + upbeta*(-4820518 + 1325227*upbeta))*z4^14) + z2^20*(315*(20 + upbeta*(-18 + 5*upbeta))*z3^16 +6300*(20 + upbeta*(-18 + 5*upbeta))*z3^15*z4 +35595*(20 + upbeta*(-18 + 5*upbeta))*z3^14*z4^2 +960*(2108 + upbeta*(-1898 + 527*upbeta))*z3^13*z4^3 +30*(120628 + upbeta*(-108762 + 30157*upbeta))*z3^12*z4^4 +8*(595292 + upbeta*(-538502 + 148823*upbeta))*z3^11*z4^5 +(5300908 + upbeta*(-4820518 + 1325227*upbeta))*z3^10*z4^6 +20*(275540 + upbeta*(-251834 + 68885*upbeta))*z3^9*z4^7 +2*(2785012 + upbeta*(-2550562 + 696253*upbeta))*z3^8*z4^8 +20*(275540 + upbeta*(-251834 + 68885*upbeta))*z3^7*z4^9 +(5300908 + upbeta*(-4820518 + 1325227*upbeta))*z3^6*z4^10 +8*(595292 + upbeta*(-538502 + 148823*upbeta))*z3^5*z4^11 +30*(120628 + upbeta*(-108762 + 30157*upbeta))*z3^4*z4^12 +960*(2108 + upbeta*(-1898 + 527*upbeta))*z3^3*z4^13 +35595*(20 + upbeta*(-18 + 5*upbeta))*z3^2*z4^14 +6300*(20 + upbeta*(-18 + 5*upbeta))*z3*z4^15 +315*(20 + upbeta*(-18 + 5*upbeta))*z4^16) + 4*z2^19*(z3 + z4)*(315*(20 + upbeta*(-18 + 5*upbeta))*z3^16 +7560*(20 + upbeta*(-18 + 5*upbeta))*z3^15*z4 +48195*(20 + upbeta*(-18 + 5*upbeta))*z3^14*z4^2 +12*(247108 + upbeta*(-222538 + 61777*upbeta))*z3^13*z4^3 +18*(310156 + upbeta*(-279766 + 77539*upbeta))*z3^12*z4^4 +32*(236272 + upbeta*(-213847 + 59068*upbeta))*z3^11*z4^5 +(8507372 + upbeta*(-7741862 + 2126843*upbeta))*z3^10*z4^6 +20*(443308 + upbeta*(-405586 + 110827*upbeta))*z3^9*z4^7 +26*(344852 + upbeta*(-316202 + 86213*upbeta))*z3^8*z4^8 +20*(443308 + upbeta*(-405586 + 110827*upbeta))*z3^7*z4^9 +(8507372 + upbeta*(-7741862 + 2126843*upbeta))*z3^6*z4^10 +32*(236272 + upbeta*(-213847 + 59068*upbeta))*z3^5*z4^11 +18*(310156 + upbeta*(-279766 + 77539*upbeta))*z3^4*z4^12 +12*(247108 + upbeta*(-222538 + 61777*upbeta))*z3^3*z4^13 +48195*(20 + upbeta*(-18 + 5*upbeta))*z3^2*z4^14 +7560*(20 + upbeta*(-18 + 5*upbeta))*z3*z4^15 +315*(20 + upbeta*(-18 + 5*upbeta))*z4^16) + 4*z2^13*z3^3*z4^3*(z3 + z4)*(240*(2108 + upbeta*(-1898 + 527*upbeta))*z3^16 +18*(446788 + upbeta*(-402818 + 111697*upbeta))*z3^15*z4 +5*(10560644 + upbeta*(-9542330 + 2640161*upbeta))*z3^14*z4^2 +10*(19820764 + upbeta*(-17960818 + 4955191*upbeta))*z3^13*z4^3 +15*(32738596 + upbeta*(-29767778 + 8184649*upbeta))*z3^12*z4^4 +16*(54945908 + upbeta*(-50161649 + 13736477*upbeta))*z3^11*z4^5 +6*(204333892 + upbeta*(-187401422 + 51083473*upbeta))*z3^10*z4^6 +28*(51182212 + upbeta*(-47139484 + 12795553*upbeta))*z3^9*z4^7 +8*(187024756 + upbeta*(-172565659 + 46756189*upbeta))*z3^8*z4^8 +28*(51182212 + upbeta*(-47139484 + 12795553*upbeta))*z3^7*z4^9 +6*(204333892 + upbeta*(-187401422 + 51083473*upbeta))*z3^6*z4^10 +16*(54945908 + upbeta*(-50161649 + 13736477*upbeta))*z3^5*z4^11 +15*(32738596 + upbeta*(-29767778 + 8184649*upbeta))*z3^4*z4^12 +10*(19820764 + upbeta*(-17960818 + 4955191*upbeta))*z3^3*z4^13 +5*(10560644 + upbeta*(-9542330 + 2640161*upbeta))*z3^2*z4^14 +18*(446788 + upbeta*(-402818 + 111697*upbeta))*z3*z4^15 +240*(2108 + upbeta*(-1898 + 527*upbeta))*z4^16) +2*z2^12*z3^4*z4^4*(15*(120628 + upbeta*(-108762 + 30157*upbeta))*z3^16 + 4*(6571756 + upbeta*(-5939446 + 1642939*upbeta))*z3^15*z4 + (168619340 + upbeta*(-152844998 + 42154835*upbeta))*z3^14*z4^2 + 224*(2881012 + upbeta*(-2620015 + 720253*upbeta))*z3^13*z4^3 + (1676561516 + upbeta*(-1529968022 + 419140379*upbeta))*z3^12*z4^4 + 4*(799472588 + upbeta*(-732225158 + 199868147*upbeta))*z3^11*z4^5 + (4762573444 + upbeta*(-4377723898 +1190643361*upbeta))*z3^10*z4^6 +312*(18777564 + upbeta*(-17310454 + 4694391*upbeta))*z3^9*z4^7 +12*(519760556 + upbeta*(-479706350 + 129940139*upbeta))*z3^8*z4^8 + 312*(18777564 + upbeta*(-17310454 + 4694391*upbeta))*z3^7*z4^9 + (4762573444 + upbeta*(-4377723898 + 1190643361*upbeta))*z3^6*z4^10 + 4*(799472588 + upbeta*(-732225158 + 199868147*upbeta))*z3^5*z4^11 + (1676561516 + upbeta*(-1529968022 +419140379*upbeta))*z3^4*z4^12 +224*(2881012 + upbeta*(-2620015 + 720253*upbeta))*z3^3*z4^13 +(168619340 + upbeta*(-152844998 + 42154835*upbeta))*z3^2*z4^14 +4*(6571756 + upbeta*(-5939446 + 1642939*upbeta))*z3*z4^15 +15*(120628 + upbeta*(-108762 + 30157*upbeta))*z4^16) +4*z2^17*(z3 + z4)*(315*(20 + upbeta*(-18 + 5*upbeta))*z3^18 +15435*(20 + upbeta*(-18 + 5*upbeta))*z3^17*z4 +176715*(20 + upbeta*(-18 + 5*upbeta))*z3^16*z4^2 +15*(1203364 + upbeta*(-1083706 + 300841*upbeta))*z3^15*z4^3 +3*(17654108 + upbeta*(-15919478 + 4413527*upbeta))*z3^14*z4^4 +2*(51486428 + upbeta*(-46529438 + 12871607*upbeta))*z3^13*z4^5 +(148038004 + upbeta*(-134260954 + 37009501*upbeta))*z3^12*z4^6 +3*(58211780 + upbeta*(-53060242 + 14552945*upbeta))*z3^11*z4^7 +4*(46401316 + upbeta*(-42507982 + 11600329*upbeta))*z3^10*z4^8 +2*(94181476 + upbeta*(-86467474 + 23545369*upbeta))*z3^9*z4^9 +4*(46401316 + upbeta*(-42507982 + 11600329*upbeta))*z3^8*z4^10 +3*(58211780 + upbeta*(-53060242 + 14552945*upbeta))*z3^7*z4^11 +(148038004 + upbeta*(-134260954 + 37009501*upbeta))*z3^6*z4^12 +2*(51486428 + upbeta*(-46529438 + 12871607*upbeta))*z3^5*z4^13 +3*(17654108 + upbeta*(-15919478 + 4413527*upbeta))*z3^4*z4^14 +15*(1203364 + upbeta*(-1083706 + 300841*upbeta))*z3^3*z4^15 +176715*(20 + upbeta*(-18 + 5*upbeta))*z3^2*z4^16 +15435*(20 + upbeta*(-18 + 5*upbeta))*z3*z4^17 +315*(20 + upbeta*(-18 + 5*upbeta))*z4^18) +4*z2^15*z3*z4*(z3 + z4)*(1575*(20 + upbeta*(-18 + 5*upbeta))*z3^18 +54180*(20 + upbeta*(-18 + 5*upbeta))*z3^17*z4 +45*(255100 + upbeta*(-229718 + 63775*upbeta))*z3^16*z4^2 +3*(19844428 + upbeta*(-17892238 + 4961107*upbeta))*z3^15*z4^3 +(185334532 + upbeta*(-167422522 + 46333633*upbeta))*z3^14*z4^4 +(390206012 + upbeta*(-353437958 + 97551503*upbeta))*z3^13*z4^5 +(607830628 + upbeta*(-552609562 + 151957657*upbeta))*z3^12*z4^6 +2*(381191420 + upbeta*(-348246746 + 95297855*upbeta))*z3^11*z4^7 +24*(34856764 + upbeta*(-31998201 + 8714191*upbeta))*z3^10*z4^8 +72*(11890000 + upbeta*(-10938289 + 2972500*upbeta))*z3^9*z4^9 +24*(34856764 + upbeta*(-31998201 + 8714191*upbeta))*z3^8*z4^10 +2*(381191420 + upbeta*(-348246746 + 95297855*upbeta))*z3^7*z4^11 +(607830628 + upbeta*(-552609562 + 151957657*upbeta))*z3^6*z4^12 +(390206012 + upbeta*(-353437958 + 97551503*upbeta))*z3^5*z4^13 +(185334532 + upbeta*(-167422522 + 46333633*upbeta))*z3^4*z4^14 +3*(19844428 + upbeta*(-17892238 + 4961107*upbeta))*z3^3*z4^15 +45*(255100 + upbeta*(-229718 + 63775*upbeta))*z3^2*z4^16 +54180*(20 + upbeta*(-18 + 5*upbeta))*z3*z4^17 +1575*(20 + upbeta*(-18 + 5*upbeta))*z4^18) +z2^18*(1890*(20 + upbeta*(-18 + 5*upbeta))*z3^18 +63000*(20 + upbeta*(-18 + 5*upbeta))*z3^17*z4 +571725*(20 + upbeta*(-18 + 5*upbeta))*z3^16*z4^2 +900*(55836 + upbeta*(-50278 + 13959*upbeta))*z3^15*z4^3 +30*(4449012 + upbeta*(-4010626 + 1112253*upbeta))*z3^14*z4^4 +4*(60845404 + upbeta*(-54962374 + 15211351*upbeta))*z3^13*z4^5 +2*(168619340 + upbeta*(-152844998 + 42154835*upbeta))*z3^12*z4^6 +4*(97821668 + upbeta*(-89101958 + 24455417*upbeta))*z3^11*z4^7 +3*(137911804 + upbeta*(-126208606 + 34477951*upbeta))*z3^10*z4^8 +8*(52434340 + upbeta*(-48079858 + 13108585*upbeta))*z3^9*z4^9 +3*(137911804 + upbeta*(-126208606 + 34477951*upbeta))*z3^8*z4^10 +4*(97821668 + upbeta*(-89101958 + 24455417*upbeta))*z3^7*z4^11 +2*(168619340 + upbeta*(-152844998 + 42154835*upbeta))*z3^6*z4^12 +4*(60845404 + upbeta*(-54962374 + 15211351*upbeta))*z3^5*z4^13 +30*(4449012 + upbeta*(-4010626 + 1112253*upbeta))*z3^4*z4^14 +900*(55836 + upbeta*(-50278 + 13959*upbeta))*z3^3*z4^15 +571725*(20 + upbeta*(-18 + 5*upbeta))*z3^2*z4^16 +63000*(20 + upbeta*(-18 + 5*upbeta))*z3*z4^17 +1890*(20 + upbeta*(-18 + 5*upbeta))*z4^18) +z2^14*z3^2*z4^2*(35595*(20 + upbeta*(-18 + 5*upbeta))*z3^18 +12*(1309732 + upbeta*(-1179322 + 327433*upbeta))*z3^17*z4 +30*(4449012 + upbeta*(-4010626 + 1112253*upbeta))*z3^16*z4^2 +20*(31187036 + upbeta*(-28163462 + 7796759*upbeta))*z3^15*z4^3 +(1876857244 + upbeta*(-1698829630 + 469214311*upbeta))*z3^14*z4^4 + 480*(8316972 + upbeta*(-7550396 + 2079243*upbeta))*z3^13*z4^5 + 4182*(1540276 + upbeta*(-1403602 + 385069*upbeta))*z3^12*z4^6 + 8*(1052568940 + upbeta*(-963497458 + 263142235*upbeta))*z3^11*z4^7 + 2*(4762573444 + upbeta*(-4377723898 + 1190643361*upbeta))*z3^10*z4^8 + 96*(102614048 +upbeta*(-94489977 + 25653512*upbeta))*z3^9*z4^9 +2*(4762573444 + upbeta*(-4377723898 + 1190643361*upbeta))*z3^8*z4^10 + 8*(1052568940 + upbeta*(-963497458 + 263142235*upbeta))*z3^7*z4^11 + 4182*(1540276 + upbeta*(-1403602 + 385069*upbeta))*z3^6*z4^12 + 480*(8316972 + upbeta*(-7550396 + 2079243*upbeta))*z3^5*z4^13 + (1876857244 + upbeta*(-1698829630 + 469214311*upbeta))*z3^4*z4^14 + 20*(31187036 +upbeta*(-28163462 + 7796759*upbeta))*z3^3*z4^15 +30*(4449012 + upbeta*(-4010626 + 1112253*upbeta))*z3^2*z4^16 +12*(1309732 + upbeta*(-1179322 + 327433*upbeta))*z3*z4^17 +35595*(20 + upbeta*(-18 + 5*upbeta))*z4^18) +z2^16*(315*(20 + upbeta*(-18 + 5*upbeta))*z3^20 +31500*(20 + upbeta*(-18 + 5*upbeta))*z3^19*z4 +571725*(20 + upbeta*(-18 + 5*upbeta))*z3^18*z4^2 +120*(719492 + upbeta*(-647882 + 179873*upbeta))*z3^17*z4^3 +24*(15096196 + upbeta*(-13608286 + 3774049*upbeta))*z3^16*z4^4 +8*(122433908 + upbeta*(-110549618 + 30608477*upbeta))*z3^15*z4^5 +(1876857244 + upbeta*(-1698829630 + 469214311*upbeta))*z3^14*z4^6 + 20*(137857316 + upbeta*(-125224970 + 34464329*upbeta))*z3^13*z4^7 + 2*(1676561516 + upbeta*(-1529968022 + 419140379*upbeta))*z3^12*z4^8 + 12*(302926556 +upbeta*(-277665078 + 75731639*upbeta))*z3^11*z4^9 +18*(206109020 + upbeta*(-189281614 + 51527255*upbeta))*z3^10*z4^10 + 12*(302926556 + upbeta*(-277665078 + 75731639*upbeta))*z3^9*z4^11 + 2*(1676561516 + upbeta*(-1529968022 + 419140379*upbeta))*z3^8*z4^12 + 20*(137857316 +upbeta*(-125224970 + 34464329*upbeta))*z3^7*z4^13 +(1876857244 + upbeta*(-1698829630 + 469214311*upbeta))*z3^6*z4^14 + 8*(122433908 + upbeta*(-110549618 + 30608477*upbeta))*z3^5*z4^15 + 24*(15096196 + upbeta*(-13608286 + 3774049*upbeta))*z3^4*z4^16 + 120*(719492 + upbeta*(-647882 + 179873*upbeta))*z3^3*z4^17 + 571725*(20 + upbeta*(-18 + 5*upbeta))*z3^2*z4^18 +31500*(20 + upbeta*(-18 + 5*upbeta))*z3*z4^19 +315*(20 + upbeta*(-18 + 5*upbeta))*z4^20)) +z1^14*(630*(20 + upbeta*(-18 + 5*upbeta))*z3^14*z4^14*(z3 + z4)^4*(3*z3^2 + 8*z3*z4 + 3*z4^2) + 2520*(20 + upbeta*(-18 + 5*upbeta))*z2*z3^13*z4^13*(z3 + z4)^5*(5*z3^2 + 18*z3*z4 + 5*z4^2) +315*(20 + upbeta*(-18 + 5*upbeta))*z2^2*z3^12*z4^12*(z3 + z4)^4*(113*z3^4 + 768*z3^3*z4 + 1360*z3^2*z4^2 + 768*z3*z4^3 +113*z4^4) + 12*z2^3*z3^11*z4^11*(z3 + z4)^5*(3*(33156 + upbeta*(-29866 + 8289*upbeta))*z3^4 +14*(58028 + upbeta*(-52238 + 14507*upbeta))*z3^3*z4 +4*(405812 + upbeta*(-365282 + 101453*upbeta))*z3^2*z4^2 +14*(58028 + upbeta*(-52238 + 14507*upbeta))*z3*z4^3 +3*(33156 + upbeta*(-29866 + 8289*upbeta))*z4^4) +6*z2^4*z3^10*z4^10*(z3 + z4)^4*(10*(24484 + upbeta*(-22126 + 6121*upbeta))*z3^6 +320*(8540 + upbeta*(-7701 + 2135*upbeta))*z3^5*z4 +5*(1968964 + upbeta*(-1773658 + 492241*upbeta))*z3^4*z4^2 +8*(1855252 + upbeta*(-1670762 + 463813*upbeta))*z3^3*z4^3 +5*(1968964 + upbeta*(-1773658 + 492241*upbeta))*z3^2*z4^4 +320*(8540 + upbeta*(-7701 + 2135*upbeta))*z3*z4^5 +10*(24484 + upbeta*(-22126 + 6121*upbeta))*z4^6) +z2^6*z3^8*z4^8*(z3 + z4)^2*(39*(41828 + upbeta*(-38178 + 10457*upbeta))*z3^10 +6*(3952532 + upbeta*(-3599162 + 988133*upbeta))*z3^9*z4 +3*(46051292 + upbeta*(-41815374 + 11512823*upbeta))*z3^8*z4^2 +4*(110118092 + upbeta*(-99732494 + 27529523*upbeta))*z3^7*z4^3 +6*(142959772 + upbeta*(-129253926 + 35739943*upbeta))*z3^6*z4^4 +24*(44446012 + upbeta*(-40160798 + 11111503*upbeta))*z3^5*z4^5 +6*(142959772 + upbeta*(-129253926 + 35739943*upbeta))*z3^4*z4^6 +4*(110118092 + upbeta*(-99732494 + 27529523*upbeta))*z3^3*z4^7 +3*(46051292 + upbeta*(-41815374 + 11512823*upbeta))*z3^2*z4^8 +6*(3952532 + upbeta*(-3599162 + 988133*upbeta))*z3*z4^9 +39*(41828 + upbeta*(-38178 + 10457*upbeta))*z4^10) +4*z2^5*z3^9*z4^9*(z3 + z4)*((395388 - 359238*upbeta +98847*upbeta^2)*z3^10 + 3*(2001948 + upbeta*(-1813798 + 500487*upbeta))*z3^9*z4 + 3*(12163708 + upbeta*(-10996598 + 3040927*upbeta))*z3^8*z4^2 + 2*(59722028 + upbeta*(-53913758 +14930507*upbeta))*z3^7*z4^3 +4*(58890988 + upbeta*(-53120578 + 14722747*upbeta))*z3^6*z4^4 +10*(29400100 + upbeta*(-26512474 + 7350025*upbeta))*z3^5*z4^5 +4*(58890988 + upbeta*(-53120578 + 14722747*upbeta))*z3^4*z4^6 +2*(59722028 + upbeta*(-53913758 + 14930507*upbeta))*z3^3*z4^7 +3*(12163708 + upbeta*(-10996598 + 3040927*upbeta))*z3^2*z4^8 +3*(2001948 + upbeta*(-1813798 + 500487*upbeta))*z3*z4^9 +3*(131796 + upbeta*(-119746 + 32949*upbeta))*z4^10) +4*z2^7*z3^7*z4^7*(z3 + z4)*(2940*(140 + upbeta*(-128 + 35*upbeta))*z3^12 + 15*(431348 + upbeta*(-394178 + 107837*upbeta))*z3^11*z4 +3*(14023844 + upbeta*(-12797786 + 3505961*upbeta))*z3^10*z4^2 +11*(14183884 + upbeta*(-12917518 + 3545971*upbeta))*z3^9*z4^3 +12*(31267580 + upbeta*(-28414626 + 7816895*upbeta))*z3^8*z4^4 +12*(51902140 + upbeta*(-47089334 + 12975535*upbeta))*z3^7*z4^5 +2*(367623668 + upbeta*(-333331322 + 91905917*upbeta))*z3^6*z4^6 +12*(51902140 + upbeta*(-47089334 + 12975535*upbeta))*z3^5*z4^7 +12*(31267580 + upbeta*(-28414626 + 7816895*upbeta))*z3^4*z4^8 +11*(14183884 + upbeta*(-12917518 + 3545971*upbeta))*z3^3*z4^9 +3*(14023844 + upbeta*(-12797786 + 3505961*upbeta))*z3^2*z4^10 +15*(431348 + upbeta*(-394178 + 107837*upbeta))*z3*z4^11 +2940*(140 + upbeta*(-128 + 35*upbeta))*z4^12) +3*z2^20*(630*(20 + upbeta*(-18 + 5*upbeta))*z3^14 +4200*(20 + upbeta*(-18 + 5*upbeta))*z3^13*z4 +11865*(20 + upbeta*(-18 + 5*upbeta))*z3^12*z4^2 +12*(33156 + upbeta*(-29866 + 8289*upbeta))*z3^11*z4^3 +20*(24484 + upbeta*(-22126 + 6121*upbeta))*z3^10*z4^4 +4*(131796 + upbeta*(-119746 + 32949*upbeta))*z3^9*z4^5 +13*(41828 + upbeta*(-38178 + 10457*upbeta))*z3^8*z4^6 +3920*(140 + upbeta*(-128 + 35*upbeta))*z3^7*z4^7 +13*(41828 + upbeta*(-38178 + 10457*upbeta))*z3^6*z4^8 +4*(131796 + upbeta*(-119746 + 32949*upbeta))*z3^5*z4^9 +20*(24484 + upbeta*(-22126 + 6121*upbeta))*z3^4*z4^10 +12*(33156 + upbeta*(-29866 + 8289*upbeta))*z3^3*z4^11 +11865*(20 + upbeta*(-18 + 5*upbeta))*z3^2*z4^12 +4200*(20 + upbeta*(-18 + 5*upbeta))*z3*z4^13 +630*(20 + upbeta*(-18 + 5*upbeta))*z4^14) + 12*z2^19*(z3 + z4)*(1050*(20 + upbeta*(-18 + 5*upbeta))*z3^14 +7980*(20 + upbeta*(-18 + 5*upbeta))*z3^13*z4 +24045*(20 + upbeta*(-18 + 5*upbeta))*z3^12*z4^2 +8*(103604 + upbeta*(-93314 + 25901*upbeta))*z3^11*z4^3 +4*(256812 + upbeta*(-232042 + 64203*upbeta))*z3^10*z4^4 +16*(69156 + upbeta*(-62836 + 17289*upbeta))*z3^9*z4^5 +(1141652 + upbeta*(-1042362 + 285413*upbeta))*z3^8*z4^6 +8*(144036 + upbeta*(-131746 + 36009*upbeta))*z3^7*z4^7 +(1141652 + upbeta*(-1042362 + 285413*upbeta))*z3^6*z4^8 +16*(69156 + upbeta*(-62836 + 17289*upbeta))*z3^5*z4^9 +4*(256812 + upbeta*(-232042 + 64203*upbeta))*z3^4*z4^10 +8*(103604 + upbeta*(-93314 + 25901*upbeta))*z3^3*z4^11 +24045*(20 + upbeta*(-18 + 5*upbeta))*z3^2*z4^12 +7980*(20 + upbeta*(-18 + 5*upbeta))*z3*z4^13 +1050*(20 + upbeta*(-18 + 5*upbeta))*z4^14) +z2^8*z3^6*z4^6*(39*(41828 + upbeta*(-38178 + 10457*upbeta))*z3^14 +60*(458788 + upbeta*(-419266 + 114697*upbeta))*z3^13*z4 +12*(16346100 + upbeta*(-14945758 + 4086525*upbeta))*z3^12*z4^2 +12*(67612364 + upbeta*(-61806134 + 16903091*upbeta))*z3^11*z4^3 +(2227576508 + upbeta*(-2034514670 + 556894127*upbeta))*z3^10*z4^4 + 8*(546902692 + upbeta*(-498901402 + 136725673*upbeta))*z3^9*z4^5 + 4182*(1540276 + upbeta*(-1403602 + 385069*upbeta))*z3^8*z4^6 + 960*(7609788 + upbeta*(-6931616 + 1902447*upbeta))*z3^7*z4^7 + 4182*(1540276 + upbeta*(-1403602 + 385069*upbeta))*z3^6*z4^8 + 8*(546902692 + upbeta*(-498901402 + 136725673*upbeta))*z3^5*z4^9 + (2227576508 + upbeta*(-2034514670 +556894127*upbeta))*z3^4*z4^10 +12*(67612364 + upbeta*(-61806134 + 16903091*upbeta))*z3^3*z4^11 +12*(16346100 + upbeta*(-14945758 + 4086525*upbeta))*z3^2*z4^12 +60*(458788 + upbeta*(-419266 + 114697*upbeta))*z3*z4^13 +39*(41828 + upbeta*(-38178 + 10457*upbeta))*z4^14) +4*z2^9*z3^5*z4^5*(z3 + z4)*((395388 - 359238*upbeta +98847*upbeta^2)*z3^14 + 24*(264544 + upbeta*(-240999 + 66136*upbeta))*z3^13*z4 + 6*(7032116 + upbeta*(-6420342 + 1758029*upbeta))*z3^12*z4^2 + 3*(53548132 + upbeta*(-48965450 +13387033*upbeta))*z3^11*z4^3 +(403052572 + upbeta*(-368882710 + 100763143*upbeta))*z3^10*z4^4 +4*(181410484 + upbeta*(-166078492 + 45352621*upbeta))*z3^9*z4^5 +12*(83309212 + upbeta*(-76262772 + 20827303*upbeta))*z3^8*z4^6 +2*(552713668 + upbeta*(-505920826 + 138178417*upbeta))*z3^7*z4^7 +12*(83309212 + upbeta*(-76262772 + 20827303*upbeta))*z3^6*z4^8 +4*(181410484 + upbeta*(-166078492 + 45352621*upbeta))*z3^5*z4^9 +(403052572 + upbeta*(-368882710 + 100763143*upbeta))*z3^4*z4^10 +3*(53548132 + upbeta*(-48965450 + 13387033*upbeta))*z3^3*z4^11 +6*(7032116 + upbeta*(-6420342 + 1758029*upbeta))*z3^2*z4^12 +24*(264544 + upbeta*(-240999 + 66136*upbeta))*z3*z4^13 +3*(131796 + upbeta*(-119746 + 32949*upbeta))*z4^14) +6*z2^18*(5565*(20 + upbeta*(-18 + 5*upbeta))*z3^16 +60900*(20 + upbeta*(-18 + 5*upbeta))*z3^15*z4 +268275*(20 + upbeta*(-18 + 5*upbeta))*z3^14*z4^2 +8*(1669972 + upbeta*(-1503442 + 417493*upbeta))*z3^13*z4^3 +5*(4449012 + upbeta*(-4010626 + 1112253*upbeta))*z3^12*z4^4 +4*(7082828 + upbeta*(-6405198 + 1770707*upbeta))*z3^11*z4^5 +8*(3900324 + upbeta*(-3544271 + 975081*upbeta))*z3^10*z4^6 +12*(2696764 + upbeta*(-2461446 + 674191*upbeta))*z3^9*z4^7 +2*(16346100 + upbeta*(-14945758 + 4086525*upbeta))*z3^8*z4^8 +12*(2696764 + upbeta*(-2461446 + 674191*upbeta))*z3^7*z4^9 +8*(3900324 + upbeta*(-3544271 + 975081*upbeta))*z3^6*z4^10 +4*(7082828 + upbeta*(-6405198 + 1770707*upbeta))*z3^5*z4^11 +5*(4449012 + upbeta*(-4010626 + 1112253*upbeta))*z3^4*z4^12 +8*(1669972 + upbeta*(-1503442 + 417493*upbeta))*z3^3*z4^13 +268275*(20 + upbeta*(-18 + 5*upbeta))*z3^2*z4^14 +60900*(20 + upbeta*(-18 + 5*upbeta))*z3*z4^15 +5565*(20 + upbeta*(-18 + 5*upbeta))*z4^16) +4*z2^17*(z3 + z4)*(11340*(20 + upbeta*(-18 + 5*upbeta))*z3^16 +149310*(20 + upbeta*(-18 + 5*upbeta))*z3^15*z4 +738045*(20 + upbeta*(-18 + 5*upbeta))*z3^14*z4^2 +63*(625092 + upbeta*(-562762 + 156273*upbeta))*z3^13*z4^3 +3*(22671796 + upbeta*(-20437106 + 5667949*upbeta))*z3^12*z4^4 +4*(21979948 + upbeta*(-19876498 + 5494987*upbeta))*z3^11*z4^5 +(97204036 + upbeta*(-88348306 + 24301009*upbeta))*z3^10*z4^6 +5*(20178044 + upbeta*(-18427550 + 5044511*upbeta))*z3^9*z4^7 +2*(50973436 + upbeta*(-46640326 + 12743359*upbeta))*z3^8*z4^8 +5*(20178044 + upbeta*(-18427550 + 5044511*upbeta))*z3^7*z4^9 +(97204036 + upbeta*(-88348306 + 24301009*upbeta))*z3^6*z4^10 +4*(21979948 + upbeta*(-19876498 + 5494987*upbeta))*z3^5*z4^11 +3*(22671796 + upbeta*(-20437106 + 5667949*upbeta))*z3^4*z4^12 +63*(625092 + upbeta*(-562762 + 156273*upbeta))*z3^3*z4^13 +738045*(20 + upbeta*(-18 + 5*upbeta))*z3^2*z4^14 +149310*(20 + upbeta*(-18 + 5*upbeta))*z3*z4^15 +11340*(20 + upbeta*(-18 + 5*upbeta))*z4^16) +z2^10*z3^4*z4^4*(60*(24484 + upbeta*(-22126 + 6121*upbeta))*z3^16 +48*(533436 + upbeta*(-483386 + 133359*upbeta))*z3^15*z4 +48*(3900324 + upbeta*(-3544271 + 975081*upbeta))*z3^14*z4^2 +16*(49523564 + upbeta*(-45121514 + 12380891*upbeta))*z3^13*z4^3 +(2227576508 + upbeta*(-2034514670 + 556894127*upbeta))*z3^12*z4^4 + 4*(1128694508 + upbeta*(-1033196678 + 282173627*upbeta))*z3^11*z4^5 + 8*(877842580 + upbeta*(-805197886 + 219460645*upbeta))*z3^10*z4^6 + 20*(443440628 +upbeta*(-407366906 + 110860157*upbeta))*z3^9*z4^7 +2*(4762573444 + upbeta*(-4377723898 + 1190643361*upbeta))*z3^8*z4^8 + 20*(443440628 + upbeta*(-407366906 + 110860157*upbeta))*z3^7*z4^9 + 8*(877842580 + upbeta*(-805197886 + 219460645*upbeta))*z3^6*z4^10 + 4*(1128694508 +upbeta*(-1033196678 + 282173627*upbeta))*z3^5*z4^11 +(2227576508 + upbeta*(-2034514670 + 556894127*upbeta))*z3^4*z4^12 + 16*(49523564 + upbeta*(-45121514 + 12380891*upbeta))*z3^3*z4^13 + 48*(3900324 + upbeta*(-3544271 + 975081*upbeta))*z3^2*z4^14 + 48*(533436 + upbeta*(-483386 + 133359*upbeta))*z3*z4^15 +60*(24484 + upbeta*(-22126 + 6121*upbeta))*z4^16) +4*z2^11*z3^3*z4^3*(z3 + z4)*(9*(33156 + upbeta*(-29866 + 8289*upbeta))*z3^16 +3*(1756612 + upbeta*(-1585082 + 439153*upbeta))*z3^15*z4 +3*(12409044 + upbeta*(-11225314 + 3102261*upbeta))*z3^14*z4^2 +2*(73948348 + upbeta*(-67089178 + 18487087*upbeta))*z3^13*z4^3 +3*(127778996 + upbeta*(-116296618 + 31944749*upbeta))*z3^12*z4^4 +(710468396 + upbeta*(-648912950 + 177617099*upbeta))*z3^11*z4^5 +(1014884084 + upbeta*(-930554282 + 253721021*upbeta))*z3^10*z4^6 +4*(300579764 + upbeta*(-276570062 + 75144941*upbeta))*z3^9*z4^7 +28*(45014932 + upbeta*(-41481400 + 11253733*upbeta))*z3^8*z4^8 +4*(300579764 + upbeta*(-276570062 + 75144941*upbeta))*z3^7*z4^9 +(1014884084 + upbeta*(-930554282 + 253721021*upbeta))*z3^6*z4^10 +(710468396 + upbeta*(-648912950 + 177617099*upbeta))*z3^5*z4^11 +3*(127778996 + upbeta*(-116296618 + 31944749*upbeta))*z3^4*z4^12 +2*(73948348 + upbeta*(-67089178 + 18487087*upbeta))*z3^3*z4^13 +3*(12409044 + upbeta*(-11225314 + 3102261*upbeta))*z3^2*z4^14 +3*(1756612 + upbeta*(-1585082 + 439153*upbeta))*z3*z4^15 +9*(33156 + upbeta*(-29866 + 8289*upbeta))*z4^16) +4*z2^15*(z3 + z4)*(3150*(20 + upbeta*(-18 + 5*upbeta))*z3^18 +88200*(20 + upbeta*(-18 + 5*upbeta))*z3^17*z4 +799155*(20 + upbeta*(-18 + 5*upbeta))*z3^16*z4^2 +21*(3383924 + upbeta*(-3046274 + 845981*upbeta))*z3^15*z4^3 +15*(12590132 + upbeta*(-11342370 + 3147533*upbeta))*z3^14*z4^4 +(340712972 + upbeta*(-307471502 + 85178243*upbeta))*z3^13*z4^5 +3*(154986836 + upbeta*(-140329186 + 38746709*upbeta))*z3^12*z4^6 +3*(177692044 + upbeta*(-161686654 + 44423011*upbeta))*z3^11*z4^7 +(560729252 + upbeta*(-512742842 + 140182313*upbeta))*z3^10*z4^8 +6*(94660876 + upbeta*(-86742306 + 23665219*upbeta))*z3^9*z4^9 +(560729252 + upbeta*(-512742842 + 140182313*upbeta))*z3^8*z4^10 +3*(177692044 + upbeta*(-161686654 + 44423011*upbeta))*z3^7*z4^11 +3*(154986836 + upbeta*(-140329186 + 38746709*upbeta))*z3^6*z4^12 +(340712972 + upbeta*(-307471502 + 85178243*upbeta))*z3^5*z4^13 +15*(12590132 + upbeta*(-11342370 + 3147533*upbeta))*z3^4*z4^14 +21*(3383924 + upbeta*(-3046274 + 845981*upbeta))*z3^3*z4^15 +799155*(20 + upbeta*(-18 + 5*upbeta))*z3^2*z4^16 +88200*(20 + upbeta*(-18 + 5*upbeta))*z3*z4^17 +3150*(20 + upbeta*(-18 + 5*upbeta))*z4^18) +4*z2^13*z3*z4*(z3 + z4)*(3150*(20 + upbeta*(-18 + 5*upbeta))*z3^18 +92925*(20 + upbeta*(-18 + 5*upbeta))*z3^17*z4 +3*(6060388 + upbeta*(-5456218 + 1515097*upbeta))*z3^16*z4^2 +15*(5947668 + upbeta*(-5359778 + 1486917*upbeta))*z3^15*z4^3 +(265792988 + upbeta*(-239913158 + 66448247*upbeta))*z3^14*z4^4 +3*(179960164 + upbeta*(-162848634 + 44990041*upbeta))*z3^13*z4^5 +(818192524 + upbeta*(-743188750 + 204548131*upbeta))*z3^12*z4^6 +(1008156596 + upbeta*(-920399090 + 252039149*upbeta))*z3^11*z4^7 +3*(365660428 + upbeta*(-335531942 + 91415107*upbeta))*z3^10*z4^8 +8*(140027732 + upbeta*(-128779838 + 35006933*upbeta))*z3^9*z4^9 +3*(365660428 + upbeta*(-335531942 + 91415107*upbeta))*z3^8*z4^10 +(1008156596 + upbeta*(-920399090 + 252039149*upbeta))*z3^7*z4^11 +(818192524 + upbeta*(-743188750 + 204548131*upbeta))*z3^6*z4^12 +3*(179960164 + upbeta*(-162848634 + 44990041*upbeta))*z3^5*z4^13 +(265792988 + upbeta*(-239913158 + 66448247*upbeta))*z3^4*z4^14 +15*(5947668 + upbeta*(-5359778 + 1486917*upbeta))*z3^3*z4^15 +3*(6060388 + upbeta*(-5456218 + 1515097*upbeta))*z3^2*z4^16 +92925*(20 + upbeta*(-18 + 5*upbeta))*z3*z4^17 +3150*(20 + upbeta*(-18 + 5*upbeta))*z4^18) +z2^16*(33390*(20 + upbeta*(-18 + 5*upbeta))*z3^18 +642600*(20 + upbeta*(-18 + 5*upbeta))*z3^17*z4 +4576950*(20 + upbeta*(-18 + 5*upbeta))*z3^16*z4^2 +2688*(129532 + upbeta*(-116602 + 32383*upbeta))*z3^15*z4^3 +6*(139457844 + upbeta*(-125620954 + 34864461*upbeta))*z3^14*z4^4 +152*(9342316 + upbeta*(-8429206 + 2335579*upbeta))*z3^13*z4^5 +(1876857244 + upbeta*(-1698829630 + 469214311*upbeta))*z3^12*z4^6 + 4*(531233684 + upbeta*(-483068210 + 132808421*upbeta))*z3^11*z4^7 + (2227576508 + upbeta*(-2034514670 + 556894127*upbeta))*z3^10*z4^8 + 8*(281848484 +upbeta*(-257889530 + 70462121*upbeta))*z3^9*z4^9 +(2227576508 + upbeta*(-2034514670 + 556894127*upbeta))*z3^8*z4^10 + 4*(531233684 + upbeta*(-483068210 + 132808421*upbeta))*z3^7*z4^11 + (1876857244 + upbeta*(-1698829630 + 469214311*upbeta))*z3^6*z4^12 + 152*(9342316 +upbeta*(-8429206 + 2335579*upbeta))*z3^5*z4^13 +6*(139457844 + upbeta*(-125620954 + 34864461*upbeta))*z3^4*z4^14 +2688*(129532 + upbeta*(-116602 + 32383*upbeta))*z3^3*z4^15 +4576950*(20 + upbeta*(-18 + 5*upbeta))*z3^2*z4^16 +642600*(20 + upbeta*(-18 + 5*upbeta))*z3*z4^17 +33390*(20 + upbeta*(-18 + 5*upbeta))*z4^18) +z2^12*z3^2*z4^2*(35595*(20 + upbeta*(-18 + 5*upbeta))*z3^18 +12*(1309732 + upbeta*(-1179322 + 327433*upbeta))*z3^17*z4 +30*(4449012 + upbeta*(-4010626 + 1112253*upbeta))*z3^16*z4^2 +20*(31187036 + upbeta*(-28163462 + 7796759*upbeta))*z3^15*z4^3 +(1876857244 + upbeta*(-1698829630 + 469214311*upbeta))*z3^14*z4^4 + 480*(8316972 + upbeta*(-7550396 + 2079243*upbeta))*z3^13*z4^5 + 4182*(1540276 + upbeta*(-1403602 + 385069*upbeta))*z3^12*z4^6 + 8*(1052568940 + upbeta*(-963497458 + 263142235*upbeta))*z3^11*z4^7 + 2*(4762573444 + upbeta*(-4377723898 + 1190643361*upbeta))*z3^10*z4^8 + 96*(102614048 +upbeta*(-94489977 + 25653512*upbeta))*z3^9*z4^9 +2*(4762573444 + upbeta*(-4377723898 + 1190643361*upbeta))*z3^8*z4^10 + 8*(1052568940 + upbeta*(-963497458 + 263142235*upbeta))*z3^7*z4^11 + 4182*(1540276 + upbeta*(-1403602 + 385069*upbeta))*z3^6*z4^12 + 480*(8316972 + upbeta*(-7550396 + 2079243*upbeta))*z3^5*z4^13 + (1876857244 + upbeta*(-1698829630 + 469214311*upbeta))*z3^4*z4^14 + 20*(31187036 +upbeta*(-28163462 + 7796759*upbeta))*z3^3*z4^15 +30*(4449012 + upbeta*(-4010626 + 1112253*upbeta))*z3^2*z4^16 +12*(1309732 + upbeta*(-1179322 + 327433*upbeta))*z3*z4^17 +35595*(20 + upbeta*(-18 + 5*upbeta))*z4^18) +2*z2^14*(945*(20 + upbeta*(-18 + 5*upbeta))*z3^20 +54180*(20 + upbeta*(-18 + 5*upbeta))*z3^19*z4 +804825*(20 + upbeta*(-18 + 5*upbeta))*z3^18*z4^2 +8064*(13428 + upbeta*(-12088 + 3357*upbeta))*z3^17*z4^3 +3*(139457844 + upbeta*(-125620954 + 34864461*upbeta))*z3^16*z4^4 +4*(264782476 + upbeta*(-238803526 + 66195619*upbeta))*z3^15*z4^5 +6*(320743820 + upbeta*(-289897118 + 80185955*upbeta))*z3^14*z4^6 +4*(679036508 + upbeta*(-615867326 + 169759127*upbeta))*z3^13*z4^7 + 2091*(1540276 + upbeta*(-1403602 + 385069*upbeta))*z3^12*z4^8 + 16*(215669060 + upbeta*(-197433404 + 53917265*upbeta))*z3^11*z4^9 + 4*(877842580 + upbeta*(-805197886 + 219460645*upbeta))*z3^10*z4^10 + 16*(215669060 +upbeta*(-197433404 + 53917265*upbeta))*z3^9*z4^11 +2091*(1540276 + upbeta*(-1403602 + 385069*upbeta))*z3^8*z4^12 +4*(679036508 + upbeta*(-615867326 + 169759127*upbeta))*z3^7*z4^13 + 6*(320743820 + upbeta*(-289897118 + 80185955*upbeta))*z3^6*z4^14 + 4*(264782476 + upbeta*(-238803526 + 66195619*upbeta))*z3^5*z4^15 + 3*(139457844 +upbeta*(-125620954 + 34864461*upbeta))*z3^4*z4^16 +8064*(13428 + upbeta*(-12088 + 3357*upbeta))*z3^3*z4^17 +804825*(20 + upbeta*(-18 + 5*upbeta))*z3^2*z4^18 +54180*(20 + upbeta*(-18 + 5*upbeta))*z3*z4^19 +945*(20 + upbeta*(-18 + 5*upbeta))*z4^20)))/(16*upbeta^5*z1^11*z2^11*(z1 + z2)^4*z3^11*(z1 + z3)^4*(z2 + z3)^4*z4^11*(z1 + z4)^4*(z2 + z4)^4*(z3 + z4)^4)
R[upbeta_,2,z1_,z2_,z3_]:=-(715*(3536 + upbeta*(-5184 + upbeta*(3500 + upbeta*(-1296 +221*upbeta))))*z2^18*z3^18*(z2 + z3)^6 +4290*(3536 + upbeta*(-5184 + upbeta*(3500 + upbeta*(-1296 +221*upbeta))))*z1*z2^17*z3^17*(z2 + z3)^7 +495*(3536 + upbeta*(-5184 + upbeta*(3500 + upbeta*(-1296 +221*upbeta))))*z1^2*z2^16*z3^16*(z2 + z3)^6*(23*z2^2 + 52*z2*z3 + 23*z3^2) + 10*z1^3*z2^15*z3^15*(z2 + z3)^7*((6518176 + 2*upbeta*(-4785728 + upbeta*(3232876 + upbeta*(-1196432 + 203693*upbeta))))*z2^2 +(17636240 + upbeta*(-25840448 + upbeta*(17442748 + upbeta*(-6460112 + 1102265*upbeta))))*z2*z3 +2*(3259088 + upbeta*(-4785728 + upbeta*(3232876 + upbeta*(-1196432 + 203693*upbeta))))*z3^2) + 15*z1^4*z2^14*z3^14*(z2 + z3)^6*((5235056 + upbeta*(-7729792 + upbeta*(5231460 +upbeta*(-1932448 + 327191*upbeta))))*z2^4 +8*(3259088 + upbeta*(-4785728 + upbeta*(3232876 + upbeta*(-1196432 + 203693*upbeta))))*z2^3*z3 +12081*(3536 + upbeta*(-5184 + upbeta*(3500 + upbeta*(-1296 +221*upbeta))))*z2^2*z3^2 +8*(3259088 + upbeta*(-4785728 + upbeta*(3232876 + upbeta*(-1196432 + 203693*upbeta))))*z2*z3^3 +(5235056 + upbeta*(-7729792 + upbeta*(5231460 + upbeta*(-1932448 +327191*upbeta))))*z3^4) + 2*z1^5*z2^13*z3^13*(z2 + z3)^3*(15*(2781296 + upbeta*(-4142080 + upbeta*(2811492 + upbeta*(-1035520 + 173831*upbeta))))*z2^8 +90*(4008176 + upbeta*(-5935936 + upbeta*(4021476 + upbeta*(-1483984 + 250511*upbeta))))*z2^7*z3 +18*(75010480 + upbeta*(-110612224 + upbeta*(74828564 +19*upbeta*(-1455424 + 246745*upbeta))))*z2^6*z3^2 +30*(94051696 + upbeta*(-138330432 + upbeta*(93496900 +upbeta*(-34582608 + 5878231*upbeta))))*z2^5*z3^3 +2*(1790370960 + upbeta*(-2630982784 + upbeta*(1777743964 +upbeta*(-657745696 + 111898185*upbeta))))*z2^4*z3^4 +30*(94051696 + upbeta*(-138330432 + upbeta*(93496900 +upbeta*(-34582608 + 5878231*upbeta))))*z2^3*z3^5 +18*(75010480 + upbeta*(-110612224 + upbeta*(74828564 +19*upbeta*(-1455424 + 246745*upbeta))))*z2^2*z3^6 +90*(4008176 + upbeta*(-5935936 + upbeta*(4021476 + upbeta*(-1483984 + 250511*upbeta))))*z2*z3^7 +15*(2781296 + upbeta*(-4142080 + upbeta*(2811492 + upbeta*(-1035520 + 173831*upbeta))))*z3^8) +z1^6*z2^12*z3^12*(z2 + z3)^4*(5*(17164112 + upbeta*(-25740832 + upbeta*(17514796 +upbeta*(-6435208 + 1072757*upbeta))))*z2^8 +10*(67227440 + upbeta*(-100298272 + upbeta*(68121652 +upbeta*(-25074568 + 4201715*upbeta))))*z2^7*z3 +4*(583632880 + upbeta*(-865501256 + upbeta*(586630196 +upbeta*(-216375314 + 36477055*upbeta))))*z2^6*z3^2 +10*(466815696 + upbeta*(-689024384 + upbeta*(466269836 +upbeta*(-172256096 + 29175981*upbeta))))*z2^5*z3^3 +2*(2919987120 + upbeta*(-4302359168 + upbeta*(2909707988 +upbeta*(-1075589792 + 182499195*upbeta))))*z2^4*z3^4 +10*(466815696 + upbeta*(-689024384 + upbeta*(466269836 +upbeta*(-172256096 + 29175981*upbeta))))*z2^3*z3^5 +4*(583632880 + upbeta*(-865501256 + upbeta*(586630196 +upbeta*(-216375314 + 36477055*upbeta))))*z2^2*z3^6 +10*(67227440 + upbeta*(-100298272 + upbeta*(68121652 +upbeta*(-25074568 + 4201715*upbeta))))*z2*z3^7 +5*(17164112 + upbeta*(-25740832 + upbeta*(17514796 +upbeta*(-6435208 + 1072757*upbeta))))*z3^8) +6*z1^7*z2^11*z3^11*(z2 + z3)^3*(2*(7259440 + upbeta*(-10933328 + upbeta*(7452148 + upbeta*(-2733332 + 453715*upbeta))))*z2^10 +(129377200 + upbeta*(-194304128 + upbeta*(132286868 +upbeta*(-48576032 + 8086075*upbeta))))*z2^9*z3 +30*(17392688 + upbeta*(-26018848 + upbeta*(17688884 +upbeta*(-6504712 + 1087043*upbeta))))*z2^8*z3^2 +2*(634371920 + upbeta*(-944720768 + upbeta*(641253548 +upbeta*(-236180192 + 39648245*upbeta))))*z2^7*z3^3 +8*(260723760 + upbeta*(-386811812 + upbeta*(262217652 +upbeta*(-96702953 + 16295235*upbeta))))*z2^6*z3^4 +6*(407985040 + upbeta*(-604385952 + upbeta*(409500572 +upbeta*(-151096488 + 25499065*upbeta))))*z2^5*z3^5 +8*(260723760 + upbeta*(-386811812 + upbeta*(262217652 +upbeta*(-96702953 + 16295235*upbeta))))*z2^4*z3^6 +2*(634371920 + upbeta*(-944720768 + upbeta*(641253548 +upbeta*(-236180192 + 39648245*upbeta))))*z2^3*z3^7 +30*(17392688 + upbeta*(-26018848 + upbeta*(17688884 +upbeta*(-6504712 + 1087043*upbeta))))*z2^2*z3^8 +(129377200 + upbeta*(-194304128 + upbeta*(132286868 +upbeta*(-48576032 + 8086075*upbeta))))*z2*z3^9 +2*(7259440 + upbeta*(-10933328 + upbeta*(7452148 + upbeta*(-2733332 + 453715*upbeta))))*z3^10) +z1^8*z2^10*z3^10*(z2 + z3)^2*(6*(14632560 + upbeta*(-22095696 + upbeta*(15078596 - 5523924*upbeta + 914535*upbeta^2)))*z2^12 +1920*(455136 + upbeta*(-686196 + upbeta*(467938 + 3*upbeta*(-57183 + 9482*upbeta))))*z2^11*z3 +3*(1326473360 + upbeta*(-1995716704 + upbeta*(1359735644 +upbeta*(-498929176 + 82904585*upbeta))))*z2^10*z3^2 +60*(184364816 + upbeta*(-276675264 + upbeta*(188316956 +upbeta*(-69168816 + 11522801*upbeta))))*z2^9*z3^3 +5*(4250433456 + upbeta*(-6361056736 + upbeta*(4325166868 +upbeta*(-1590264184 + 265652091*upbeta))))*z2^8*z3^4 +40*(760894704 + upbeta*(-1136123936 + upbeta*(771864980 +upbeta*(-284030984 + 47555919*upbeta))))*z2^7*z3^5 +48*(710506880 + upbeta*(-1059915828 + upbeta*(719856588 +upbeta*(-264978957 + 44406680*upbeta))))*z2^6*z3^6 +40*(760894704 + upbeta*(-1136123936 + upbeta*(771864980 +upbeta*(-284030984 + 47555919*upbeta))))*z2^5*z3^7 +5*(4250433456 + upbeta*(-6361056736 + upbeta*(4325166868 +upbeta*(-1590264184 + 265652091*upbeta))))*z2^4*z3^8 +60*(184364816 + upbeta*(-276675264 + upbeta*(188316956 +upbeta*(-69168816 + 11522801*upbeta))))*z2^3*z3^9 +3*(1326473360 + upbeta*(-1995716704 + upbeta*(1359735644 +upbeta*(-498929176 + 82904585*upbeta))))*z2^2*z3^10 +1920*(455136 + upbeta*(-686196 + upbeta*(467938 + 3*upbeta*(-57183 + 9482*upbeta))))*z2*z3^11 +6*(14632560 + upbeta*(-22095696 + upbeta*(15078596 - 5523924*upbeta + 914535*upbeta^2)))*z3^12) + 2*z1^9*z2^9*z3^9*(z2 + z3)^3*(20*(2199664 + upbeta*(-3324080 + upbeta*(2269300 +upbeta*(-831020 + 137479*upbeta))))*z2^12 +6*(65894320 + upbeta*(-99527888 + upbeta*(67928788 +upbeta*(-24881972 + 4118395*upbeta))))*z2^11*z3 +36*(44809040 + upbeta*(-67595632 + upbeta*(46107692 +upbeta*(-16898908 + 2800565*upbeta))))*z2^10*z3^2 +2*(1999772752 + upbeta*(-3012144224 + upbeta*(2053166828 +upbeta*(-753036056 + 124985797*upbeta))))*z2^9*z3^3 +3*(2292768304 + upbeta*(-3449077504 + upbeta*(2349576692 +upbeta*(-862269376 + 143298019*upbeta))))*z2^8*z3^4 +24*(376066768 + upbeta*(-565307772 + upbeta*(384958428 +upbeta*(-141326943 + 23504173*upbeta))))*z2^7*z3^5 +2*(4885034544 + upbeta*(-7341596672 + upbeta*(4998854740 +upbeta*(-1835399168 + 305314659*upbeta))))*z2^6*z3^6 +24*(376066768 + upbeta*(-565307772 + upbeta*(384958428 +upbeta*(-141326943 + 23504173*upbeta))))*z2^5*z3^7 +3*(2292768304 + upbeta*(-3449077504 + upbeta*(2349576692 +upbeta*(-862269376 + 143298019*upbeta))))*z2^4*z3^8 +2*(1999772752 + upbeta*(-3012144224 + upbeta*(2053166828 +upbeta*(-753036056 + 124985797*upbeta))))*z2^3*z3^9 +36*(44809040 + upbeta*(-67595632 + upbeta*(46107692 +upbeta*(-16898908 + 2800565*upbeta))))*z2^2*z3^10 +6*(65894320 + upbeta*(-99527888 + upbeta*(67928788 +upbeta*(-24881972 + 4118395*upbeta))))*z2*z3^11 +20*(2199664 + upbeta*(-3324080 + upbeta*(2269300 + upbeta*(-831020 + 137479*upbeta))))*z3^12) +3*z1^10*z2^8*z3^8*(z2 + z3)^2*(2*(14632560 + upbeta*(-22095696 + upbeta*(15078596 - 5523924*upbeta + 914535*upbeta^2)))*z2^14 +8*(36629200 + upbeta*(-55336496 + upbeta*(37771596 +upbeta*(-13834124 + 2289325*upbeta))))*z2^13*z3 +2*(671830960 + upbeta*(-1014925328 + upbeta*(692759668 +upbeta*(-253731332 + 41989435*upbeta))))*z2^12*z3^2 +16*(235494096 + upbeta*(-355656608 + upbeta*(242718980 +upbeta*(-88914152 + 14718381*upbeta))))*z2^11*z3^3 +(7336030000 + upbeta*(-11078659648 + upbeta*(7559468148 +upbeta*(-2769664912 + 458501875*upbeta))))*z2^10*z3^4 +160*(67545904 + upbeta*(-102073988 + upbeta*(69653590 +upbeta*(-25518497 + 4221619*upbeta))))*z2^9*z3^5 +(13015080336 + upbeta*(-19692505408 + upbeta*(13441502780 +upbeta*(-4923126352 + 813442521*upbeta))))*z2^8*z3^6 +160*(85697136 + upbeta*(-129752552 + upbeta*(88580260 +upbeta*(-32438138 + 5356071*upbeta))))*z2^7*z3^7 +(13015080336 + upbeta*(-19692505408 + upbeta*(13441502780 +upbeta*(-4923126352 + 813442521*upbeta))))*z2^6*z3^8 +160*(67545904 + upbeta*(-102073988 + upbeta*(69653590 +upbeta*(-25518497 + 4221619*upbeta))))*z2^5*z3^9 +(7336030000 + upbeta*(-11078659648 + upbeta*(7559468148 +upbeta*(-2769664912 + 458501875*upbeta))))*z2^4*z3^10 +16*(235494096 + upbeta*(-355656608 + upbeta*(242718980 +upbeta*(-88914152 + 14718381*upbeta))))*z2^3*z3^11 +2*(671830960 + upbeta*(-1014925328 + upbeta*(692759668 +upbeta*(-253731332 + 41989435*upbeta))))*z2^2*z3^12 +8*(36629200 + upbeta*(-55336496 + upbeta*(37771596 +upbeta*(-13834124 + 2289325*upbeta))))*z2*z3^13 +2*(14632560 + upbeta*(-22095696 + upbeta*(15078596 - 5523924*upbeta + 914535*upbeta^2)))*z3^14) + 2*z1^11*z2^7*z3^7*(z2 + z3)*(6*(7259440 + upbeta*(-10933328 + upbeta*(7452148 +upbeta*(-2733332 + 453715*upbeta))))*z2^16 +24*(20048720 + upbeta*(-30238432 + upbeta*(20624132 +upbeta*(-7559608 + 1253045*upbeta))))*z2^15*z3 +6*(408338960 + upbeta*(-616444528 + upbeta*(420628988 +upbeta*(-154111132 + 25521185*upbeta))))*z2^14*z3^2 +48*(159840848 + upbeta*(-241472528 + upbeta*(164818724 +upbeta*(-60368132 + 9990053*upbeta))))*z2^13*z3^3 +16*(1044722064 + upbeta*(-1579610368 + upbeta*(1078493356 +upbeta*(-394902592 + 65295129*upbeta))))*z2^12*z3^4 +(27410592336 + upbeta*(-41504380928 + upbeta*(28349629580 +upbeta*(-10376095232 + 1713162021*upbeta))))*z2^11*z3^5 +8*(4523861232 + upbeta*(-6865624844 + upbeta*(4692638468 +upbeta*(-1716406211 + 282741327*upbeta))))*z2^10*z3^6 +(41119657904 + upbeta*(-62563952640 + upbeta*(42793220948 +upbeta*(-15640988160 + 2569978619*upbeta))))*z2^9*z3^7 +16*(2660467792 + upbeta*(-4052712084 + upbeta*(2772954208 +upbeta*(-1013178021 + 166279237*upbeta))))*z2^8*z3^8 +(41119657904 + upbeta*(-62563952640 + upbeta*(42793220948 +upbeta*(-15640988160 + 2569978619*upbeta))))*z2^7*z3^9 +8*(4523861232 + upbeta*(-6865624844 + upbeta*(4692638468 +upbeta*(-1716406211 + 282741327*upbeta))))*z2^6*z3^10 +(27410592336 + upbeta*(-41504380928 + upbeta*(28349629580 +upbeta*(-10376095232 + 1713162021*upbeta))))*z2^5*z3^11 +16*(1044722064 + upbeta*(-1579610368 + upbeta*(1078493356 +upbeta*(-394902592 + 65295129*upbeta))))*z2^4*z3^12 +48*(159840848 + upbeta*(-241472528 + upbeta*(164818724 +upbeta*(-60368132 + 9990053*upbeta))))*z2^3*z3^13 +6*(408338960 + upbeta*(-616444528 + upbeta*(420628988 +upbeta*(-154111132 + 25521185*upbeta))))*z2^2*z3^14 +24*(20048720 + upbeta*(-30238432 + upbeta*(20624132 +upbeta*(-7559608 + 1253045*upbeta))))*z2*z3^15 +6*(7259440 + upbeta*(-10933328 + upbeta*(7452148 + upbeta*(-2733332 + 453715*upbeta))))*z3^16) +z1^12*z2^6*z3^6*(z2 + z3)^2*(5*(17164112 + upbeta*(-25740832 + upbeta*(17514796 +upbeta*(-6435208 + 1072757*upbeta))))*z2^16 +4*(216490480 + upbeta*(-325504064 + upbeta*(221712644 +upbeta*(-81376016 + 13530655*upbeta))))*z2^15*z3 +12*(333099440 + upbeta*(-501831688 + upbeta*(342107108 +upbeta*(-125457922 + 20818715*upbeta))))*z2^14*z3^2 +4*(2819419312 + upbeta*(-4254805952 + upbeta*(2902678996 +upbeta*(-1063701488 + 176213707*upbeta))))*z2^13*z3^3 +(22093961200 + upbeta*(-33408137408 + upbeta*(22809267268 +upbeta*(-8352034352 + 1380872575*upbeta))))*z2^12*z3^4 +96*(341528032 + upbeta*(-517924948 + upbeta*(353977042 +upbeta*(-129481237 + 21345502*upbeta))))*z2^11*z3^5 +(39923417264 + upbeta*(-60787411328 + upbeta*(41600118996 +upbeta*(-15196852832 + 2495213579*upbeta))))*z2^10*z3^6 +4*(10783709072 + upbeta*(-16485752576 + upbeta*(11296268460 +upbeta*(-4121438144 + 673981817*upbeta))))*z2^9*z3^7 +6*(7321610096 + upbeta*(-11212971584 + upbeta*(7687421796 +upbeta*(-2803242896 + 457600631*upbeta))))*z2^8*z3^8 +4*(10783709072 + upbeta*(-16485752576 + upbeta*(11296268460 +upbeta*(-4121438144 + 673981817*upbeta))))*z2^7*z3^9 +(39923417264 + upbeta*(-60787411328 + upbeta*(41600118996 +upbeta*(-15196852832 + 2495213579*upbeta))))*z2^6*z3^10 +96*(341528032 + upbeta*(-517924948 + upbeta*(353977042 +upbeta*(-129481237 + 21345502*upbeta))))*z2^5*z3^11 +(22093961200 + upbeta*(-33408137408 + upbeta*(22809267268 +upbeta*(-8352034352 + 1380872575*upbeta))))*z2^4*z3^12 +4*(2819419312 + upbeta*(-4254805952 + upbeta*(2902678996 +upbeta*(-1063701488 + 176213707*upbeta))))*z2^3*z3^13 +12*(333099440 + upbeta*(-501831688 + upbeta*(342107108 +upbeta*(-125457922 + 20818715*upbeta))))*z2^2*z3^14 +4*(216490480 + upbeta*(-325504064 + upbeta*(221712644 +upbeta*(-81376016 + 13530655*upbeta))))*z2*z3^15 +5*(17164112 + upbeta*(-25740832 + upbeta*(17514796 +upbeta*(-6435208 + 1072757*upbeta))))*z3^16) +z1^24*(715*(3536 + upbeta*(-5184 + upbeta*(3500 + upbeta*(-1296 + 221*upbeta))))*z2^18 +4290*(3536 + upbeta*(-5184 + upbeta*(3500 + upbeta*(-1296 +221*upbeta))))*z2^17*z3 +11385*(3536 + upbeta*(-5184 + upbeta*(3500 + upbeta*(-1296 +221*upbeta))))*z2^16*z3^2 +20*(3259088 + upbeta*(-4785728 + upbeta*(3232876 + upbeta*(-1196432 + 203693*upbeta))))*z2^15*z3^3 +15*(5235056 + upbeta*(-7729792 + upbeta*(5231460 + upbeta*(-1932448 + 327191*upbeta))))*z2^14*z3^4 +30*(2781296 + upbeta*(-4142080 + upbeta*(2811492 + upbeta*(-1035520 + 173831*upbeta))))*z2^13*z3^5 +5*(17164112 + upbeta*(-25740832 + upbeta*(17514796 +upbeta*(-6435208 + 1072757*upbeta))))*z2^12*z3^6 +12*(7259440 + upbeta*(-10933328 + upbeta*(7452148 + upbeta*(-2733332 + 453715*upbeta))))*z2^11*z3^7 +6*(14632560 + upbeta*(-22095696 + upbeta*(15078596 - 5523924*upbeta + 914535*upbeta^2)))*z2^10*z3^8 +40*(2199664 + upbeta*(-3324080 + upbeta*(2269300 + upbeta*(-831020 + 137479*upbeta))))*z2^9*z3^9 +6*(14632560 + upbeta*(-22095696 + upbeta*(15078596 - 5523924*upbeta + 914535*upbeta^2)))*z2^8*z3^10 +12*(7259440 + upbeta*(-10933328 + upbeta*(7452148 + upbeta*(-2733332 + 453715*upbeta))))*z2^7*z3^11 +5*(17164112 + upbeta*(-25740832 + upbeta*(17514796 +upbeta*(-6435208 + 1072757*upbeta))))*z2^6*z3^12 +30*(2781296 + upbeta*(-4142080 + upbeta*(2811492 + upbeta*(-1035520 + 173831*upbeta))))*z2^5*z3^13 +15*(5235056 + upbeta*(-7729792 + upbeta*(5231460 + upbeta*(-1932448 + 327191*upbeta))))*z2^4*z3^14 +20*(3259088 + upbeta*(-4785728 + upbeta*(3232876 + upbeta*(-1196432 + 203693*upbeta))))*z2^3*z3^15 +11385*(3536 + upbeta*(-5184 + upbeta*(3500 + upbeta*(-1296 +221*upbeta))))*z2^2*z3^16 +4290*(3536 + upbeta*(-5184 + upbeta*(3500 + upbeta*(-1296 +221*upbeta))))*z2*z3^17 +715*(3536 + upbeta*(-5184 + upbeta*(3500 + upbeta*(-1296 +221*upbeta))))*z3^18) + 6*z1^23*(z2 + z3)*(715*(3536 + upbeta*(-5184 + upbeta*(3500 + upbeta*(-1296 +221*upbeta))))*z2^18 +4290*(3536 + upbeta*(-5184 + upbeta*(3500 + upbeta*(-1296 +221*upbeta))))*z2^17*z3 +11385*(3536 + upbeta*(-5184 + upbeta*(3500 + upbeta*(-1296 +221*upbeta))))*z2^16*z3^2 +20*(3259088 + upbeta*(-4785728 + upbeta*(3232876 + upbeta*(-1196432 + 203693*upbeta))))*z2^15*z3^3 +15*(5235056 + upbeta*(-7729792 + upbeta*(5231460 + upbeta*(-1932448 + 327191*upbeta))))*z2^14*z3^4 +30*(2781296 + upbeta*(-4142080 + upbeta*(2811492 + upbeta*(-1035520 + 173831*upbeta))))*z2^13*z3^5 +5*(17164112 + upbeta*(-25740832 + upbeta*(17514796 +upbeta*(-6435208 + 1072757*upbeta))))*z2^12*z3^6 +12*(7259440 + upbeta*(-10933328 + upbeta*(7452148 + upbeta*(-2733332 + 453715*upbeta))))*z2^11*z3^7 +6*(14632560 + upbeta*(-22095696 + upbeta*(15078596 - 5523924*upbeta + 914535*upbeta^2)))*z2^10*z3^8 +40*(2199664 + upbeta*(-3324080 + upbeta*(2269300 + upbeta*(-831020 + 137479*upbeta))))*z2^9*z3^9 +6*(14632560 + upbeta*(-22095696 + upbeta*(15078596 - 5523924*upbeta + 914535*upbeta^2)))*z2^8*z3^10 +12*(7259440 + upbeta*(-10933328 + upbeta*(7452148 + upbeta*(-2733332 + 453715*upbeta))))*z2^7*z3^11 +5*(17164112 + upbeta*(-25740832 + upbeta*(17514796 +upbeta*(-6435208 + 1072757*upbeta))))*z2^6*z3^12 +30*(2781296 + upbeta*(-4142080 + upbeta*(2811492 + upbeta*(-1035520 + 173831*upbeta))))*z2^5*z3^13 +15*(5235056 + upbeta*(-7729792 + upbeta*(5231460 + upbeta*(-1932448 + 327191*upbeta))))*z2^4*z3^14 +20*(3259088 + upbeta*(-4785728 + upbeta*(3232876 + upbeta*(-1196432 + 203693*upbeta))))*z2^3*z3^15 +11385*(3536 + upbeta*(-5184 + upbeta*(3500 + upbeta*(-1296 +221*upbeta))))*z2^2*z3^16 +4290*(3536 + upbeta*(-5184 + upbeta*(3500 + upbeta*(-1296 +221*upbeta))))*z2*z3^17 +715*(3536 + upbeta*(-5184 + upbeta*(3500 + upbeta*(-1296 +221*upbeta))))*z3^18) + 6*z1^13*z2^5*z3^5*(z2 + z3)*(5*(2781296 + upbeta*(-4142080 + upbeta*(2811492 + upbeta*(-1035520 + 173831*upbeta))))*z2^18 +40*(3883824 + upbeta*(-5806404 + upbeta*(3946532 + 9*upbeta*(-161289 + 26971*upbeta))))*z2^17*z3 +(798115920 + upbeta*(-1196821632 + upbeta*(814378732 +3*upbeta*(-99735136 + 16627415*upbeta))))*z2^16*z3^2 +2*(1258824560 + upbeta*(-1892615216 + upbeta*(1289133316 +upbeta*(-473153804 + 78676535*upbeta))))*z2^15*z3^3 +(5519578768 + upbeta*(-8320634048 + upbeta*(5673378204 +upbeta*(-2080158512 + 344973673*upbeta))))*z2^14*z3^4 +2*(4552038160 + upbeta*(-6884598752 + upbeta*(4700064492 +upbeta*(-1721149688 + 284502385*upbeta))))*z2^13*z3^5 +(12096417744 + upbeta*(-18373929056 + upbeta*(12563450124 +upbeta*(-4593482264 + 756026109*upbeta))))*z2^12*z3^6 +2*(6932487952 + upbeta*(-10582921136 + upbeta*(7248867260 +upbeta*(-2645730284 + 433280497*upbeta))))*z2^11*z3^7 +2*(7305881360 + upbeta*(-11200116016 + upbeta*(7682512636 +upbeta*(-2800029004 + 456617585*upbeta))))*z2^10*z3^8 +4*(3698859056 + upbeta*(-5679891568 + upbeta*(3898142660 +upbeta*(-1419972892 + 231178691*upbeta))))*z2^9*z3^9 +2*(7305881360 + upbeta*(-11200116016 + upbeta*(7682512636 +upbeta*(-2800029004 + 456617585*upbeta))))*z2^8*z3^10 +2*(6932487952 + upbeta*(-10582921136 + upbeta*(7248867260 +upbeta*(-2645730284 + 433280497*upbeta))))*z2^7*z3^11 +(12096417744 + upbeta*(-18373929056 + upbeta*(12563450124 +upbeta*(-4593482264 + 756026109*upbeta))))*z2^6*z3^12 +2*(4552038160 + upbeta*(-6884598752 + upbeta*(4700064492 +upbeta*(-1721149688 + 284502385*upbeta))))*z2^5*z3^13 +(5519578768 + upbeta*(-8320634048 + upbeta*(5673378204 +upbeta*(-2080158512 + 344973673*upbeta))))*z2^4*z3^14 +2*(1258824560 + upbeta*(-1892615216 + upbeta*(1289133316 +upbeta*(-473153804 + 78676535*upbeta))))*z2^3*z3^15 +(798115920 + upbeta*(-1196821632 + upbeta*(814378732 +3*upbeta*(-99735136 + 16627415*upbeta))))*z2^2*z3^16 +40*(3883824 + upbeta*(-5806404 + upbeta*(3946532 + 9*upbeta*(-161289 + 26971*upbeta))))*z2*z3^17 +5*(2781296 + upbeta*(-4142080 + upbeta*(2811492 + upbeta*(-1035520 + 173831*upbeta))))*z3^18) +3*z1^22*(3575*(3536 + upbeta*(-5184 + upbeta*(3500 + upbeta*(-1296 + 221*upbeta))))*z2^20 +30030*(3536 + upbeta*(-5184 + upbeta*(3500 + upbeta*(-1296 +221*upbeta))))*z2^19*z3 + 112200*(3536 + upbeta*(-5184 + upbeta*(3500 + upbeta*(-1296 +221*upbeta))))*z2^18*z3^2 +10*(88951184 + upbeta*(-130485056 + upbeta*(88115260 +upbeta*(-32621264 + 5559449*upbeta))))*z2^17*z3^3 +210*(6611440 + upbeta*(-9721184 + upbeta*(6569844 + 11*upbeta*(-220936 + 37565*upbeta))))*z2^16*z3^4 +6*(284172720 + upbeta*(-420012928 + upbeta*(284358868 +upbeta*(-105003232 + 17760795*upbeta))))*z2^15*z3^5 +2*(923092080 + upbeta*(-1374360144 + upbeta*(932805124 -343590036*upbeta + 57693255*upbeta^2)))*z2^14*z3^6 +6*(317822960 + upbeta*(-476359264 + upbeta*(324080004 +upbeta*(-119089816 + 19863935*upbeta))))*z2^13*z3^7 +(1938312560 + upbeta*(-2918238976 + upbeta*(1988853476 +upbeta*(-729559744 + 121144535*upbeta))))*z2^12*z3^8 +4*(488533840 + upbeta*(-737398256 + upbeta*(503125516 +upbeta*(-184349564 + 30533365*upbeta))))*z2^11*z3^9 +12*(163249520 + upbeta*(-246618832 + upbeta*(168335172 +upbeta*(-61654708 + 10203095*upbeta))))*z2^10*z3^10 +4*(488533840 + upbeta*(-737398256 + upbeta*(503125516 +upbeta*(-184349564 + 30533365*upbeta))))*z2^9*z3^11 +(1938312560 + upbeta*(-2918238976 + upbeta*(1988853476 +upbeta*(-729559744 + 121144535*upbeta))))*z2^8*z3^12 +6*(317822960 + upbeta*(-476359264 + upbeta*(324080004 +upbeta*(-119089816 + 19863935*upbeta))))*z2^7*z3^13 +2*(923092080 + upbeta*(-1374360144 + upbeta*(932805124 -343590036*upbeta + 57693255*upbeta^2)))*z2^6*z3^14 +6*(284172720 + upbeta*(-420012928 + upbeta*(284358868 +upbeta*(-105003232 + 17760795*upbeta))))*z2^5*z3^15 +210*(6611440 + upbeta*(-9721184 + upbeta*(6569844 + 11*upbeta*(-220936 + 37565*upbeta))))*z2^4*z3^16 +10*(88951184 + upbeta*(-130485056 + upbeta*(88115260 +upbeta*(-32621264 + 5559449*upbeta))))*z2^3*z3^17 +112200*(3536 + upbeta*(-5184 + upbeta*(3500 + upbeta*(-1296 +221*upbeta))))*z2^2*z3^18 +30030*(3536 + upbeta*(-5184 + upbeta*(3500 + upbeta*(-1296 +221*upbeta))))*z2*z3^19 +3575*(3536 + upbeta*(-5184 + upbeta*(3500 + upbeta*(-1296 +221*upbeta))))*z3^20) + 2*z1^21*(z2 + z3)*(7150*(3536 + upbeta*(-5184 + upbeta*(3500 + upbeta*(-1296 +221*upbeta))))*z2^20 + 67925*(3536 +upbeta*(-5184 + upbeta*(3500 + upbeta*(-1296 + 221*upbeta))))*z2^19*z3 + 273130*(3536 + upbeta*(-5184 + upbeta*(3500 +upbeta*(-1296 + 221*upbeta))))*z2^18*z3^2 +5*(450966896 + upbeta*(-661469376 + upbeta*(446668292 +upbeta*(-165367344 + 28185431*upbeta))))*z2^17*z3^3 +80*(44768464 + upbeta*(-65808456 + upbeta*(44471200 +upbeta*(-16452114 + 2798029*upbeta))))*z2^16*z3^4 +(4414566640 + upbeta*(-6523130496 + upbeta*(4415924356 +upbeta*(-1630782624 + 275910415*upbeta))))*z2^15*z3^5 +2*(2388519600 + upbeta*(-3556178976 + upbeta*(2413631956 +3*upbeta*(-296348248 + 49760825*upbeta))))*z2^14*z3^6 +(4933169520 + upbeta*(-7395392736 + upbeta*(5031550756 +3*upbeta*(-616282728 + 102774365*upbeta))))*z2^13*z3^7 +2*(2507062800 + upbeta*(-3775381728 + upbeta*(2573192668 +3*upbeta*(-314615144 + 52230475*upbeta))))*z2^12*z3^8 +2*(2527443632 + upbeta*(-3815918416 + upbeta*(2603841620 +upbeta*(-953979604 + 157965227*upbeta))))*z2^11*z3^9 +1120*(4524560 + upbeta*(-6837064 + upbeta*(4667312 +upbeta*(-1709266 + 282785*upbeta))))*z2^10*z3^10 +2*(2527443632 + upbeta*(-3815918416 + upbeta*(2603841620 +upbeta*(-953979604 + 157965227*upbeta))))*z2^9*z3^11 +2*(2507062800 + upbeta*(-3775381728 + upbeta*(2573192668 +3*upbeta*(-314615144 + 52230475*upbeta))))*z2^8*z3^12 +(4933169520 + upbeta*(-7395392736 + upbeta*(5031550756 +3*upbeta*(-616282728 + 102774365*upbeta))))*z2^7*z3^13 +2*(2388519600 + upbeta*(-3556178976 + upbeta*(2413631956 +3*upbeta*(-296348248 + 49760825*upbeta))))*z2^6*z3^14 +(4414566640 + upbeta*(-6523130496 + upbeta*(4415924356 +upbeta*(-1630782624 + 275910415*upbeta))))*z2^5*z3^15 +80*(44768464 + upbeta*(-65808456 + upbeta*(44471200 +upbeta*(-16452114 + 2798029*upbeta))))*z2^4*z3^16 +5*(450966896 + upbeta*(-661469376 + upbeta*(446668292 +upbeta*(-165367344 + 28185431*upbeta))))*z2^3*z3^17 +273130*(3536 + upbeta*(-5184 + upbeta*(3500 + upbeta*(-1296 +221*upbeta))))*z2^2*z3^18 +67925*(3536 + upbeta*(-5184 + upbeta*(3500 + upbeta*(-1296 +221*upbeta))))*z2*z3^19 +7150*(3536 + upbeta*(-5184 + upbeta*(3500 + upbeta*(-1296 +221*upbeta))))*z3^20) + 2*z1^15*z2^3*z3^3*(z2 + z3)*(10*(3259088 + upbeta*(-4785728 + upbeta*(3232876 + upbeta*(-1196432 + 203693*upbeta))))*z2^20 +5*(79706384 + upbeta*(-117425408 + upbeta*(79411900 + 29*upbeta*(-1012288 + 171781*upbeta))))*z2^19*z3 +2*(1079511280 + upbeta*(-1596494656 + upbeta*(1081085156 +upbeta*(-399123664 + 67469455*upbeta))))*z2^18*z3^2 +(7032583280 + upbeta*(-10442499136 + upbeta*(7081017956 +upbeta*(-2610624784 + 439536455*upbeta))))*z2^17*z3^3 +10*(1572763888 + upbeta*(-2345395952 + upbeta*(1592762884 +upbeta*(-586348988 + 98297743*upbeta))))*z2^16*z3^4 +5*(5254673392 + upbeta*(-7874812160 + upbeta*(5357002756 +upbeta*(-1968703040 + 328417087*upbeta))))*z2^15*z3^5 +8*(4400996208 + upbeta*(-6634659764 + upbeta*(4522778300 +upbeta*(-1658664941 + 275062263*upbeta))))*z2^14*z3^6 +(40615600944 + upbeta*(-61638607712 + upbeta*(42118405940 +upbeta*(-15409651928 + 2538475059*upbeta))))*z2^13*z3^7 +8*(5383942704 + upbeta*(-8221092284 + upbeta*(5630260292 +upbeta*(-2055273071 + 336496419*upbeta))))*z2^12*z3^8 +2*(21996477616 + upbeta*(-33726050768 + upbeta*(23133761140 +upbeta*(-8431512692 + 1374779851*upbeta))))*z2^11*z3^9 +4*(11057160400 + upbeta*(-16976823344 + upbeta*(11651316364 +13*upbeta*(-326477372 + 53159425*upbeta))))*z2^10*z3^10 +2*(21996477616 + upbeta*(-33726050768 + upbeta*(23133761140 +upbeta*(-8431512692 + 1374779851*upbeta))))*z2^9*z3^11 +8*(5383942704 + upbeta*(-8221092284 + upbeta*(5630260292 +upbeta*(-2055273071 + 336496419*upbeta))))*z2^8*z3^12 +(40615600944 + upbeta*(-61638607712 + upbeta*(42118405940 +upbeta*(-15409651928 + 2538475059*upbeta))))*z2^7*z3^13 +8*(4400996208 + upbeta*(-6634659764 + upbeta*(4522778300 +upbeta*(-1658664941 + 275062263*upbeta))))*z2^6*z3^14 +5*(5254673392 + upbeta*(-7874812160 + upbeta*(5357002756 +upbeta*(-1968703040 + 328417087*upbeta))))*z2^5*z3^15 +10*(1572763888 + upbeta*(-2345395952 + upbeta*(1592762884 +upbeta*(-586348988 + 98297743*upbeta))))*z2^4*z3^16 +(7032583280 + upbeta*(-10442499136 + upbeta*(7081017956 +upbeta*(-2610624784 + 439536455*upbeta))))*z2^3*z3^17 +2*(1079511280 + upbeta*(-1596494656 + upbeta*(1081085156 +upbeta*(-399123664 + 67469455*upbeta))))*z2^2*z3^18 +5*(79706384 + upbeta*(-117425408 + upbeta*(79411900 + 29*upbeta*(-1012288 + 171781*upbeta))))*z2*z3^19 +10*(3259088 + upbeta*(-4785728 + upbeta*(3232876 + upbeta*(-1196432 + 203693*upbeta))))*z3^20) +z1^14*z2^4*z3^4*(15*(5235056 + upbeta*(-7729792 + upbeta*(5231460 +upbeta*(-1932448 + 327191*upbeta))))*z2^20 +270*(3599216 + upbeta*(-5337984 + upbeta*(3618148 + upbeta*(-1334496 + 224951*upbeta))))*z2^19*z3 +6*(923092080 + upbeta*(-1374360144 + upbeta*(932805124 -343590036*upbeta + 57693255*upbeta^2)))*z2^18*z3^2 +6*(3236736240 + upbeta*(-4835916896 + upbeta*(3286271556 +upbeta*(-1208979224 + 202296015*upbeta))))*z2^17*z3^3 +2*(23677682640 + upbeta*(-35496732736 + upbeta*(24151537996 +upbeta*(-8874183184 + 1479855165*upbeta))))*z2^16*z3^4 +210*(412116944 + upbeta*(-620146592 + upbeta*(422514956 +upbeta*(-155036648 + 25757309*upbeta))))*z2^15*z3^5 +12*(10491449904 + upbeta*(-15858710304 + upbeta*(10822529932 +51*upbeta*(-77738776 + 12857169*upbeta))))*z2^14*z3^6 +2*(77310547760 + upbeta*(-117488951392 + upbeta*(80334328692 +upbeta*(-29372237848 + 4831909235*upbeta))))*z2^13*z3^7 +3*(56707583472 + upbeta*(-86650420480 + upbeta*(59364932484 +upbeta*(-21662605120 + 3544223967*upbeta))))*z2^12*z3^8 +12*(14703599472 + upbeta*(-22559899152 + upbeta*(15478797956 -5639974788*upbeta + 918974967*upbeta^2)))*z2^11*z3^9 +140*(1271549872 + upbeta*(-1953898992 + upbeta*(1341334372 +upbeta*(-488474748 + 79471867*upbeta))))*z2^10*z3^10 +12*(14703599472 + upbeta*(-22559899152 + upbeta*(15478797956 -5639974788*upbeta + 918974967*upbeta^2)))*z2^9*z3^11 +3*(56707583472 + upbeta*(-86650420480 + upbeta*(59364932484 +upbeta*(-21662605120 + 3544223967*upbeta))))*z2^8*z3^12 +2*(77310547760 + upbeta*(-117488951392 + upbeta*(80334328692 +upbeta*(-29372237848 + 4831909235*upbeta))))*z2^7*z3^13 +12*(10491449904 + upbeta*(-15858710304 + upbeta*(10822529932 +51*upbeta*(-77738776 + 12857169*upbeta))))*z2^6*z3^14 +210*(412116944 + upbeta*(-620146592 + upbeta*(422514956 +upbeta*(-155036648 + 25757309*upbeta))))*z2^5*z3^15 +2*(23677682640 + upbeta*(-35496732736 + upbeta*(24151537996 +upbeta*(-8874183184 + 1479855165*upbeta))))*z2^4*z3^16 +6*(3236736240 + upbeta*(-4835916896 + upbeta*(3286271556 +upbeta*(-1208979224 + 202296015*upbeta))))*z2^3*z3^17 +6*(923092080 + upbeta*(-1374360144 + upbeta*(932805124 -343590036*upbeta + 57693255*upbeta^2)))*z2^2*z3^18 +270*(3599216 + upbeta*(-5337984 + upbeta*(3618148 + upbeta*(-1334496 + 224951*upbeta))))*z2*z3^19 +15*(5235056 + upbeta*(-7729792 + upbeta*(5231460 + upbeta*(-1932448 + 327191*upbeta))))*z3^20) +6*z1^19*(z2 + z3)*(715*(3536 + upbeta*(-5184 + upbeta*(3500 +upbeta*(-1296 + 221*upbeta))))*z2^22 +14300*(3536 + upbeta*(-5184 + upbeta*(3500 + upbeta*(-1296 +221*upbeta))))*z2^21*z3 +99385*(3536 + upbeta*(-5184 + upbeta*(3500 + upbeta*(-1296 +221*upbeta))))*z2^20*z3^2 +40*(32142960 + upbeta*(-47137088 + upbeta*(31827908 +upbeta*(-11784272 + 2008935*upbeta))))*z2^19*z3^3 +140*(21162192 + upbeta*(-31066016 + upbeta*(20983772 +upbeta*(-7766504 + 1322637*upbeta))))*z2^18*z3^4 +112*(43126480 + upbeta*(-63478696 + upbeta*(42916136 +upbeta*(-15869674 + 2695405*upbeta))))*z2^17*z3^5 +2*(3088866800 + upbeta*(-4570324944 + upbeta*(3095350724 +upbeta*(-1142581236 + 193054175*upbeta))))*z2^16*z3^6 +40*(171388976 + upbeta*(-255450984 + upbeta*(173442836 +upbeta*(-63862746 + 10711811*upbeta))))*z2^15*z3^7 +5*(1428955248 + upbeta*(-2144926816 + upbeta*(1459966820 +upbeta*(-536231704 + 89309703*upbeta))))*z2^14*z3^8 +20*(363965840 + upbeta*(-549024832 + upbeta*(374409468 +upbeta*(-137256208 + 22747865*upbeta))))*z2^13*z3^9 +(7344338288 + upbeta*(-11109334912 + upbeta*(7585317828 +upbeta*(-2777333728 + 459021143*upbeta))))*z2^12*z3^10 +16*(460273552 + upbeta*(-696877960 + upbeta*(476032704 +upbeta*(-174219490 + 28767097*upbeta))))*z2^11*z3^11 +(7344338288 + upbeta*(-11109334912 + upbeta*(7585317828 +upbeta*(-2777333728 + 459021143*upbeta))))*z2^10*z3^12 +20*(363965840 + upbeta*(-549024832 + upbeta*(374409468 +upbeta*(-137256208 + 22747865*upbeta))))*z2^9*z3^13 +5*(1428955248 + upbeta*(-2144926816 + upbeta*(1459966820 +upbeta*(-536231704 + 89309703*upbeta))))*z2^8*z3^14 +40*(171388976 + upbeta*(-255450984 + upbeta*(173442836 +upbeta*(-63862746 + 10711811*upbeta))))*z2^7*z3^15 +2*(3088866800 + upbeta*(-4570324944 + upbeta*(3095350724 +upbeta*(-1142581236 + 193054175*upbeta))))*z2^6*z3^16 +112*(43126480 + upbeta*(-63478696 + upbeta*(42916136 +upbeta*(-15869674 + 2695405*upbeta))))*z2^5*z3^17 +140*(21162192 + upbeta*(-31066016 + upbeta*(20983772 +upbeta*(-7766504 + 1322637*upbeta))))*z2^4*z3^18 +40*(32142960 + upbeta*(-47137088 + upbeta*(31827908 +upbeta*(-11784272 + 2008935*upbeta))))*z2^3*z3^19 +99385*(3536 + upbeta*(-5184 + upbeta*(3500 + upbeta*(-1296 +221*upbeta))))*z2^2*z3^20 +14300*(3536 + upbeta*(-5184 + upbeta*(3500 + upbeta*(-1296 +221*upbeta))))*z2*z3^21 +715*(3536 + upbeta*(-5184 + upbeta*(3500 + upbeta*(-1296 +221*upbeta))))*z3^22) + 2*z1^17*z2*z3*(z2 + z3)*(2145*(3536 + upbeta*(-5184 + upbeta*(3500 + upbeta*(-1296 +221*upbeta))))*z2^22 + 44880*(3536 +upbeta*(-5184 + upbeta*(3500 + upbeta*(-1296 + 221*upbeta))))*z2^21*z3 + 15*(78371472 + upbeta*(-114974528 + upbeta*(77643260 +upbeta*(-28743632 + 4898217*upbeta))))*z2^20*z3^2 +60*(77678992 + upbeta*(-114123424 + upbeta*(77106476 +19*upbeta*(-1501624 + 255523*upbeta))))*z2^19*z3^3 +4*(2948989200 + upbeta*(-4342898336 + upbeta*(2936623916 +upbeta*(-1085724584 + 184311825*upbeta))))*z2^18*z3^4 +2*(10613870640 + upbeta*(-15689599088 + upbeta*(10622715188 +upbeta*(-3922399772 + 663366915*upbeta))))*z2^17*z3^5 +2*(14819581680 + upbeta*(-22029950896 + upbeta*(14944008196 +upbeta*(-5507487724 + 926223855*upbeta))))*z2^16*z3^6 +6*(5816825840 + upbeta*(-8710169232 + upbeta*(5923283172 +upbeta*(-2177542308 + 363551615*upbeta))))*z2^15*z3^7 +3*(12463322288 + upbeta*(-18801781088 + upbeta*(12819389524 +upbeta*(-4700445272 + 778957643*upbeta))))*z2^14*z3^8 +6*(6405600624 + upbeta*(-9718423760 + upbeta*(6640410628 +upbeta*(-2429605940 + 400350039*upbeta))))*z2^13*z3^9 +(38876944016 + upbeta*(-59178408832 + upbeta*(40491864924 +upbeta*(-14794602208 + 2429809001*upbeta))))*z2^12*z3^10 +4*(9751809232 + upbeta*(-14860226288 + upbeta*(10172922252 +upbeta*(-3715056572 + 609488077*upbeta))))*z2^11*z3^11 +(38876944016 + upbeta*(-59178408832 + upbeta*(40491864924 +upbeta*(-14794602208 + 2429809001*upbeta))))*z2^10*z3^12 +6*(6405600624 + upbeta*(-9718423760 + upbeta*(6640410628 +upbeta*(-2429605940 + 400350039*upbeta))))*z2^9*z3^13 +3*(12463322288 + upbeta*(-18801781088 + upbeta*(12819389524 +upbeta*(-4700445272 + 778957643*upbeta))))*z2^8*z3^14 +6*(5816825840 + upbeta*(-8710169232 + upbeta*(5923283172 +upbeta*(-2177542308 + 363551615*upbeta))))*z2^7*z3^15 +2*(14819581680 + upbeta*(-22029950896 + upbeta*(14944008196 +upbeta*(-5507487724 + 926223855*upbeta))))*z2^6*z3^16 +2*(10613870640 + upbeta*(-15689599088 + upbeta*(10622715188 +upbeta*(-3922399772 + 663366915*upbeta))))*z2^5*z3^17 +4*(2948989200 + upbeta*(-4342898336 + upbeta*(2936623916 +upbeta*(-1085724584 + 184311825*upbeta))))*z2^4*z3^18 +60*(77678992 + upbeta*(-114123424 + upbeta*(77106476 +19*upbeta*(-1501624 + 255523*upbeta))))*z2^3*z3^19 +15*(78371472 + upbeta*(-114974528 + upbeta*(77643260 +upbeta*(-28743632 + 4898217*upbeta))))*z2^2*z3^20 +44880*(3536 + upbeta*(-5184 + upbeta*(3500 + upbeta*(-1296 +221*upbeta))))*z2*z3^21 +2145*(3536 + upbeta*(-5184 + upbeta*(3500 + upbeta*(-1296 +221*upbeta))))*z3^22) + 3*z1^16*z2^2*z3^2*(3795*(3536 + upbeta*(-5184 + upbeta*(3500 + upbeta*(-1296 +221*upbeta))))*z2^22 + 10*(21087824 +upbeta*(-30946880 + upbeta*(20901004 + upbeta*(-7736720 +1317989*upbeta))))*z2^21*z3 +210*(6611440 + upbeta*(-9721184 + upbeta*(6569844 + 11*upbeta*(-220936 + 37565*upbeta))))*z2^20*z3^2 +2*(2665347920 + upbeta*(-3929268992 + upbeta*(2657873452 +upbeta*(-982317248 + 166584245*upbeta))))*z2^19*z3^3 +5*(2752980624 + upbeta*(-4071890592 + upbeta*(2757451612 +9*upbeta*(-113108072 + 19117921*upbeta))))*z2^18*z3^4 +12*(2172215440 + upbeta*(-3226448208 + upbeta*(2188069148 +upbeta*(-806612052 + 135763465*upbeta))))*z2^17*z3^5 +(38742691280 + upbeta*(-57857052768 + upbeta*(39309382988 +upbeta*(-14464263192 + 2421418205*upbeta))))*z2^16*z3^6 +2*(24096973968 + upbeta*(-36222119552 + upbeta*(24665955868 +upbeta*(-9055529888 + 1506060873*upbeta))))*z2^15*z3^7 +6*(8908874032 + upbeta*(-13484304576 + upbeta*(9204781460 +upbeta*(-3371076144 + 556804627*upbeta))))*z2^14*z3^8 +2*(27895714192 + upbeta*(-42469115328 + upbeta*(29053496092 +upbeta*(-10617278832 + 1743482137*upbeta))))*z2^13*z3^9 +(56707583472 + upbeta*(-86650420480 + upbeta*(59364932484 +upbeta*(-21662605120 + 3544223967*upbeta))))*z2^12*z3^10 +24*(2373061552 + upbeta*(-3630506192 + upbeta*(2488563316 +upbeta*(-907626548 + 148316347*upbeta))))*z2^11*z3^11 +(56707583472 + upbeta*(-86650420480 + upbeta*(59364932484 +upbeta*(-21662605120 + 3544223967*upbeta))))*z2^10*z3^12 +2*(27895714192 + upbeta*(-42469115328 + upbeta*(29053496092 +upbeta*(-10617278832 + 1743482137*upbeta))))*z2^9*z3^13 +6*(8908874032 + upbeta*(-13484304576 + upbeta*(9204781460 +upbeta*(-3371076144 + 556804627*upbeta))))*z2^8*z3^14 +2*(24096973968 + upbeta*(-36222119552 + upbeta*(24665955868 +upbeta*(-9055529888 + 1506060873*upbeta))))*z2^7*z3^15 +(38742691280 + upbeta*(-57857052768 + upbeta*(39309382988 +upbeta*(-14464263192 + 2421418205*upbeta))))*z2^6*z3^16 +12*(2172215440 + upbeta*(-3226448208 + upbeta*(2188069148 +upbeta*(-806612052 + 135763465*upbeta))))*z2^5*z3^17 +5*(2752980624 + upbeta*(-4071890592 + upbeta*(2757451612 +9*upbeta*(-113108072 + 19117921*upbeta))))*z2^4*z3^18 +2*(2665347920 + upbeta*(-3929268992 + upbeta*(2657873452 +upbeta*(-982317248 + 166584245*upbeta))))*z2^3*z3^19 +210*(6611440 + upbeta*(-9721184 + upbeta*(6569844 + 11*upbeta*(-220936 + 37565*upbeta))))*z2^2*z3^20 +10*(21087824 + upbeta*(-30946880 + upbeta*(20901004 +upbeta*(-7736720 + 1317989*upbeta))))*z2*z3^21 +3795*(3536 + upbeta*(-5184 + upbeta*(3500 + upbeta*(-1296 +221*upbeta))))*z3^22) +z1^20*(10725*(3536 + upbeta*(-5184 + upbeta*(3500 + upbeta*(-1296 + 221*upbeta))))*z2^22 +150150*(3536 + upbeta*(-5184 + upbeta*(3500 + upbeta*(-1296 +221*upbeta))))*z2^21*z3 + 856350*(3536 + upbeta*(-5184 + upbeta*(3500 + upbeta*(-1296 +221*upbeta))))*z2^20*z3^2 +210*(46775536 + upbeta*(-68591296 + upbeta*(46313252 +upbeta*(-17147824 + 2923471*upbeta))))*z2^19*z3^3 +15*(1402427440 + upbeta*(-2058526656 + upbeta*(1390394068 +upbeta*(-514631664 + 87651715*upbeta))))*z2^18*z3^4 +64*(514271760 + upbeta*(-756843712 + upbeta*(511652632 +upbeta*(-189210928 + 32141985*upbeta))))*z2^17*z3^5 +15*(2752980624 + upbeta*(-4071890592 + upbeta*(2757451612 +9*upbeta*(-113108072 + 19117921*upbeta))))*z2^16*z3^6 +6*(7586740720 + upbeta*(-11298819552 + upbeta*(7669548932 +upbeta*(-2824704888 + 474171295*upbeta))))*z2^15*z3^7 +2*(23677682640 + upbeta*(-35496732736 + upbeta*(24151537996 +upbeta*(-8874183184 + 1479855165*upbeta))))*z2^14*z3^8 +6*(8037227888 + upbeta*(-12105864480 + upbeta*(8251644836 +upbeta*(-3026466120 + 502326743*upbeta))))*z2^13*z3^9 +9*(5405167664 + upbeta*(-8163173920 + upbeta*(5570664948 +upbeta*(-2040793480 + 337822979*upbeta))))*z2^12*z3^10 +128*(381061152 + upbeta*(-576006988 + upbeta*(393237382 +upbeta*(-144001747 + 23816322*upbeta))))*z2^11*z3^11 +9*(5405167664 + upbeta*(-8163173920 + upbeta*(5570664948 +upbeta*(-2040793480 + 337822979*upbeta))))*z2^10*z3^12 +6*(8037227888 + upbeta*(-12105864480 + upbeta*(8251644836 +upbeta*(-3026466120 + 502326743*upbeta))))*z2^9*z3^13 +2*(23677682640 + upbeta*(-35496732736 + upbeta*(24151537996 +upbeta*(-8874183184 + 1479855165*upbeta))))*z2^8*z3^14 +6*(7586740720 + upbeta*(-11298819552 + upbeta*(7669548932 +upbeta*(-2824704888 + 474171295*upbeta))))*z2^7*z3^15 +15*(2752980624 + upbeta*(-4071890592 + upbeta*(2757451612 +9*upbeta*(-113108072 + 19117921*upbeta))))*z2^6*z3^16 +64*(514271760 + upbeta*(-756843712 + upbeta*(511652632 +upbeta*(-189210928 + 32141985*upbeta))))*z2^5*z3^17 +15*(1402427440 + upbeta*(-2058526656 + upbeta*(1390394068 +upbeta*(-514631664 + 87651715*upbeta))))*z2^4*z3^18 +210*(46775536 + upbeta*(-68591296 + upbeta*(46313252 +upbeta*(-17147824 + 2923471*upbeta))))*z2^3*z3^19 +856350*(3536 + upbeta*(-5184 + upbeta*(3500 + upbeta*(-1296 +221*upbeta))))*z2^2*z3^20 +150150*(3536 + upbeta*(-5184 + upbeta*(3500 + upbeta*(-1296 +221*upbeta))))*z2*z3^21 +10725*(3536 + upbeta*(-5184 + upbeta*(3500 + upbeta*(-1296 +221*upbeta))))*z3^22) +z1^18*(715*(3536 + upbeta*(-5184 + upbeta*(3500 + upbeta*(-1296 + 221*upbeta))))*z2^24 +30030*(3536 + upbeta*(-5184 + upbeta*(3500 + upbeta*(-1296 +221*upbeta))))*z2^23*z3 + 336600*(3536 + upbeta*(-5184 + upbeta*(3500 + upbeta*(-1296 +221*upbeta))))*z2^22*z3^2 +210*(30672592 + upbeta*(-44983360 + upbeta*(30374252 +upbeta*(-11245840 + 1917037*upbeta))))*z2^21*z3^3 +15*(1402427440 + upbeta*(-2058526656 + upbeta*(1390394068 +upbeta*(-514631664 + 87651715*upbeta))))*z2^20*z3^4 +168*(278316880 + upbeta*(-409244864 + upbeta*(276583404 +upbeta*(-102311216 + 17394805*upbeta))))*z2^19*z3^5 +4*(19263541040 + upbeta*(-28418567696 + upbeta*(19227781076 +upbeta*(-7104641924 + 1203971315*upbeta))))*z2^18*z3^6 +24*(4238908720 + upbeta*(-6286591664 + upbeta*(4261120564 +upbeta*(-1571647916 + 264931795*upbeta))))*z2^17*z3^7 +3*(38742691280 + upbeta*(-57857052768 + upbeta*(39309382988 +upbeta*(-14464263192 + 2421418205*upbeta))))*z2^16*z3^8 +2*(61481336624 + upbeta*(-92451338912 + upbeta*(62967240180 +upbeta*(-23112834728 + 3842583539*upbeta))))*z2^15*z3^9 +12*(10491449904 + upbeta*(-15858710304 + upbeta*(10822529932 +51*upbeta*(-77738776 + 12857169*upbeta))))*z2^14*z3^10 +6*(21200494064 + upbeta*(-32143126560 + upbeta*(21963579108 +upbeta*(-8035781640 + 1325030879*upbeta))))*z2^13*z3^11 +2*(63795380304 + upbeta*(-96818569376 + upbeta*(66186489164 +upbeta*(-24204642344 + 3987211269*upbeta))))*z2^12*z3^12 +6*(21200494064 + upbeta*(-32143126560 + upbeta*(21963579108 +upbeta*(-8035781640 + 1325030879*upbeta))))*z2^11*z3^13 +12*(10491449904 + upbeta*(-15858710304 + upbeta*(10822529932 +51*upbeta*(-77738776 + 12857169*upbeta))))*z2^10*z3^14 +2*(61481336624 + upbeta*(-92451338912 + upbeta*(62967240180 +upbeta*(-23112834728 + 3842583539*upbeta))))*z2^9*z3^15 +3*(38742691280 + upbeta*(-57857052768 + upbeta*(39309382988 +upbeta*(-14464263192 + 2421418205*upbeta))))*z2^8*z3^16 +24*(4238908720 + upbeta*(-6286591664 + upbeta*(4261120564 +upbeta*(-1571647916 + 264931795*upbeta))))*z2^7*z3^17 +4*(19263541040 + upbeta*(-28418567696 + upbeta*(19227781076 +upbeta*(-7104641924 + 1203971315*upbeta))))*z2^6*z3^18 +168*(278316880 + upbeta*(-409244864 + upbeta*(276583404 +upbeta*(-102311216 + 17394805*upbeta))))*z2^5*z3^19 +15*(1402427440 + upbeta*(-2058526656 + upbeta*(1390394068 +upbeta*(-514631664 + 87651715*upbeta))))*z2^4*z3^20 +210*(30672592 + upbeta*(-44983360 + upbeta*(30374252 +upbeta*(-11245840 + 1917037*upbeta))))*z2^3*z3^21 +336600*(3536 + upbeta*(-5184 + upbeta*(3500 + upbeta*(-1296 +221*upbeta))))*z2^2*z3^22 +30030*(3536 + upbeta*(-5184 + upbeta*(3500 + upbeta*(-1296 +221*upbeta))))*z2*z3^23 +715*(3536 + upbeta*(-5184 + upbeta*(3500 + upbeta*(-1296 +221*upbeta))))*z3^24))/(256*upbeta^6*z1^15*z2^15*(z1 + z2)^6*z3^15*(z1 + z3)^6*(z2 + z3)^6)
R[upbeta_,3,z1_,z2_]:=((85*(5300800 + upbeta*(-9641376 + upbeta*(8850784 + upbeta*(-5315256 +upbeta*(2212696 + upbeta*(-602586 + 82825*upbeta))))))*z1^16)/z2^19 + (75*(5300800 + upbeta*(-9641376 + upbeta*(8850784 +upbeta*(-5315256 + upbeta*(2212696 + upbeta*(-602586 +82825*upbeta))))))*z1^14)/z2^17 +(896*(-2 + upbeta)^2*(27120 + upbeta*(-31532 +upbeta*(20840 + upbeta*(-7883 + 1695*upbeta))))*z1^13)/z2^16 +(65*(5300800 + upbeta*(-9330208 + upbeta*(8394592 + upbeta*(-5007256 +upbeta*(2098648 + upbeta*(-583138 + 82825*upbeta))))))*z1^12)/z2^15 + (1152*(-2 + upbeta)^2*(27120 +upbeta*(-31532 + upbeta*(20840 + upbeta*(-7883 + 1695*upbeta))))*z1^11)/z2^14 + (770*(440256 + upbeta*(-791648 +upbeta*(727120 + upbeta*(-437336 + upbeta*(181780 + upbeta*(-49478 + 6879*upbeta))))))*z1^10)/z2^13 +(1280*(-2 + upbeta)^2*(27120 + upbeta*(-27692 +upbeta*(18088 + upbeta*(-6923 + 1695*upbeta))))*z1^9)/z2^12 +(90*(3449536 + upbeta*(-6278688 + upbeta*(5854000 + upbeta*(-3543048 +upbeta*(1463500 + upbeta*(-392418 + 53899*upbeta))))))*z1^8)/z2^11 + (1280*(-2 + upbeta)^2*(35040 +upbeta*(-35588 + upbeta*(23639 + upbeta*(-8897 + 2190*upbeta))))*z1^7)/z2^10 + (770*(357312 + upbeta*(-633440 +upbeta*(577040 + upbeta*(-345624 + upbeta*(144260 + upbeta*(-39590 + 5583*upbeta))))))*z1^6)/z2^9 +(17*(6966080 + upbeta*(-8111136 + upbeta*(5066976 + upbeta*(-2552728 +upbeta*(1266744 + 11*upbeta*(-46086 + 9895*upbeta)))))))/z2^3 - (288*(-2 + upbeta)^2*(898800 + upbeta*(-1057384 +upbeta*(698035 + upbeta*(-264346 + 56175*upbeta)))))/(z1 + z2)^3 + (608*(-2 + upbeta)^2*(562320 +upbeta*(-644568 + upbeta*(426725 + 3*upbeta*(-53714 +11715*upbeta)))))/(z2*(z1 + z2)^2) + 384*(-2 + upbeta)^2*z1^5*((15*(8256 + upbeta*(-8292 + upbeta*(5689 + 3*upbeta*(-691 +172*upbeta)))))/z2^8 -(14*(240 + upbeta*(-296 + upbeta*(195 + upbeta*(-74 + 15*upbeta)))))/(z1 + z2)^8) +z1^4*((65*(4379200 + upbeta*(-8058400 + upbeta*(7491168 +upbeta*(-4509336 + upbeta*(1872792 + 175*upbeta*(-2878 +391*upbeta)))))))/z2^7 - (37632*(-2 + upbeta)^2*(240 + upbeta*(-296 + upbeta*(195 + upbeta*(-74 + 15*upbeta)))))/(z1 + z2)^7) + 128*(-2 + upbeta)^2*z1^3*((35*(9888 + upbeta*(-8020 + upbeta*(5663 + upbeta*(-2005 +618*upbeta)))))/z2^6 -(6*(42960 + upbeta*(-52784 + upbeta*(34775 + upbeta*(-13196 +2685*upbeta)))))/(z1 + z2)^6) +3*z1^2*((5*(16089920 + upbeta*(-30330912 + upbeta*(28842080 +upbeta*(-17498904 + upbeta*(7210520 + upbeta*(-1895682 +251405*upbeta)))))))/z2^5 -(1024*(-2 + upbeta)^2*(27120 + upbeta*(-33048 + upbeta*(21775 +3*upbeta*(-2754 + 565*upbeta)))))/(z1 + z2)^5) +32*(-2 + upbeta)^2*z1*((112*(60 + upbeta*(-11 + 15*upbeta))*(324 + upbeta*(-245 + 81*upbeta)))/z2^4 -(9*(564080 + upbeta*(-677928 + upbeta*(446875 + upbeta*(-169482 +35255*upbeta)))))/(z1 + z2)^4))/(2048*upbeta^7*z1^19)
R[upbeta_,7/2,z1_,z2_]:=((-2 + upbeta)*(-80*(60441600 + upbeta*(-87309200 + upbeta*(73968644 +upbeta*(-42730700 + upbeta*(18492161 + 25*upbeta*(-218273 +37776*upbeta))))))*z1^28 -720*(60441600 + upbeta*(-87309200 + upbeta*(73968644 +upbeta*(-42730700 + upbeta*(18492161 + 25*upbeta*(-218273 +37776*upbeta))))))*z1^27*z2 -2952*(60441600 + upbeta*(-87309200 + upbeta*(73968644 +upbeta*(-42730700 + upbeta*(18492161 + 25*upbeta*(-218273 +37776*upbeta))))))*z1^26*z2^2 -2*(223117422400 + upbeta*(-322466609760 + upbeta*(273252801136 +upbeta*(-157871695560 + upbeta*(68313200284 + 5*upbeta*(-4030832622 + 697241945*upbeta))))))*z1^25*z2^3 -2*(388947220800 + upbeta*(-563263440160 + upbeta*(477690164064 +upbeta*(-276100577880 + upbeta*(119422541016 + 5*upbeta*(-7040793002 + 1215460065*upbeta))))))*z1^24*z2^4 -9*(115916673600 + upbeta*(-168648649120 + upbeta*(143299584608 +upbeta*(-82906053560 + upbeta*(35824896152 + 35*upbeta*(-301158302 + 51748515*upbeta))))))*z1^23*z2^5 +(-1183936034880 + upbeta*(1735474863008 + upbeta*(-1479235020736 +upbeta*(857152955864 + upbeta*(-369808755184 + (108467178938 -18499000545*upbeta)*upbeta)))))*z1^22*z2^6 -4*(309746886080 + upbeta*(-457857940768 + upbeta*(391697643320 +upbeta*(-227378459584 + upbeta*(97924410830 + upbeta*(-28616121298 + 4839795095*upbeta))))))*z1^21*z2^7 -36*(35035617600 + upbeta*(-52137458400 + upbeta*(44755519872 +upbeta*(-26020703000 + 3*upbeta*(3729626656 + 25*upbeta*(-43447882 + 7299087*upbeta))))))*z1^20*z2^8 +(-1273055345600 + upbeta*(1903247964160 + upbeta*(-1638452466528 +upbeta*(953755348000 + upbeta*(-409613116632 + 5*(23790599552 -3978297955*upbeta)*upbeta)))))*z1^19*z2^9 +(-1280013988800 + upbeta*(1919823575680 + upbeta*(-1656497488032 +upbeta*(965191871200 + upbeta*(-414124372008 + 5*(23997794696 -4000043715*upbeta)*upbeta)))))*z1^18*z2^10 -36*(35674472000 + upbeta*(-53622609296 + upbeta*(46344891504 +upbeta*(-27023896068 + upbeta*(11586222876 + upbeta*(-3351413081 + 557413625*upbeta))))))*z1^17*z2^11 -4*(321708353600 + upbeta*(-484242392016 + upbeta*(419007519296 +upbeta*(-244459108908 + upbeta*(104751879824 + upbeta*(-30265149501 + 5026693025*upbeta))))))*z1^16*z2^12 -10*(128822670272 + upbeta*(-194062075312 + upbeta*(168033834816 +upbeta*(-98067302324 + upbeta*(42008458704 + upbeta*(-12128879707 + 2012854223*upbeta))))))*z1^15*z2^13 -180*(7159156416 + upbeta*(-10787371888 + upbeta*(9342485312 +upbeta*(-5452978244 + upbeta*(2335621328 + upbeta*(-674210743 +111861819*upbeta))))))*z1^14*z2^14 -10*(128822670272 + upbeta*(-194062075312 + upbeta*(168033834816 +upbeta*(-98067302324 + upbeta*(42008458704 + upbeta*(-12128879707 + 2012854223*upbeta))))))*z1^13*z2^15 -4*(321708353600 + upbeta*(-484242392016 + upbeta*(419007519296 +upbeta*(-244459108908 + upbeta*(104751879824 + upbeta*(-30265149501 + 5026693025*upbeta))))))*z1^12*z2^16 -36*(35674472000 + upbeta*(-53622609296 + upbeta*(46344891504 +upbeta*(-27023896068 + upbeta*(11586222876 + upbeta*(-3351413081 + 557413625*upbeta))))))*z1^11*z2^17 +(-1280013988800 + upbeta*(1919823575680 + upbeta*(-1656497488032 +upbeta*(965191871200 + upbeta*(-414124372008 + 5*(23997794696 -4000043715*upbeta)*upbeta)))))*z1^10*z2^18 +(-1273055345600 + upbeta*(1903247964160 + upbeta*(-1638452466528 +upbeta*(953755348000 + upbeta*(-409613116632 + 5*(23790599552 -3978297955*upbeta)*upbeta)))))*z1^9*z2^19 -36*(35035617600 + upbeta*(-52137458400 + upbeta*(44755519872 +upbeta*(-26020703000 + 3*upbeta*(3729626656 + 25*upbeta*(-43447882 + 7299087*upbeta))))))*z1^8*z2^20 -4*(309746886080 + upbeta*(-457857940768 + upbeta*(391697643320 +upbeta*(-227378459584 + upbeta*(97924410830 + upbeta*(-28616121298 + 4839795095*upbeta))))))*z1^7*z2^21 +(-1183936034880 + upbeta*(1735474863008 + upbeta*(-1479235020736 +upbeta*(857152955864 + upbeta*(-369808755184 + (108467178938 -18499000545*upbeta)*upbeta)))))*z1^6*z2^22 -9*(115916673600 + upbeta*(-168648649120 + upbeta*(143299584608 +upbeta*(-82906053560 + upbeta*(35824896152 + 35*upbeta*(-301158302 + 51748515*upbeta))))))*z1^5*z2^23 -2*(388947220800 + upbeta*(-563263440160 + upbeta*(477690164064 +upbeta*(-276100577880 + upbeta*(119422541016 + 5*upbeta*(-7040793002 + 1215460065*upbeta))))))*z1^4*z2^24 -2*(223117422400 + upbeta*(-322466609760 + upbeta*(273252801136 +upbeta*(-157871695560 + upbeta*(68313200284 + 5*upbeta*(-4030832622 + 697241945*upbeta))))))*z1^3*z2^25 -2952*(60441600 + upbeta*(-87309200 + upbeta*(73968644 +upbeta*(-42730700 + upbeta*(18492161 + 25*upbeta*(-218273 +37776*upbeta))))))*z1^2*z2^26 -720*(60441600 + upbeta*(-87309200 + upbeta*(73968644 +upbeta*(-42730700 + upbeta*(18492161 + 25*upbeta*(-218273 +37776*upbeta))))))*z1*z2^27 -80*(60441600 + upbeta*(-87309200 + upbeta*(73968644 +upbeta*(-42730700 + upbeta*(18492161 + 25*upbeta*(-218273 +37776*upbeta))))))*z2^28))/(2048*upbeta^8*z1^22*z2^22*(z1 + z2)^9)


==> anc/supplemental.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    171494,       5022]
NotebookOptionsPosition[    165852,       4840]
NotebookOutlinePosition[    166190,       4855]
CellTagsIndexPosition[    166147,       4852]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Load the resolvents from the complementary file", "Text",
 CellChangeTimes->{{3.9497225784021063`*^9, 3.949722600087719*^9}}],

Cell[BoxData[{
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"FindFile", "[", "\"\<resolvents.txt\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Get", "[", "%", "]"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.949722283770638*^9, 3.949722319936886*^9}, {
  3.949722552793728*^9, 3.949722556708344*^9}, {3.949982284183614*^9, 
  3.949982298322425*^9}}],

Cell["These are two auxilliary functions.", "Text",
 CellFrame->{{0, 0}, {0, 3}},
 CellChangeTimes->{{3.9497226488807573`*^9, 3.94972268192164*^9}, {
  3.949722964794303*^9, 3.949722972174934*^9}, {3.94972313690119*^9, 
  3.949723145361073*^9}}],

Cell["\<\
This function generates an expression that replaces each x by a y.\
\>", "Text",
 CellFrame->{{0, 0}, {0, 0.5}},
 CellChangeTimes->{{3.949722974155754*^9, 3.949722985450512*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SubsGen", "[", 
   RowBox[{"xs_", ",", "ys_"}], "]"}], ":=", 
  RowBox[{"Map", "[", 
   RowBox[{
    RowBox[{"Function", "[", 
     RowBox[{"x", ",", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "\[Rule]", 
       RowBox[{"x", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}]}], "]"}], ",", 
    RowBox[{"Transpose", "[", 
     RowBox[{"{", 
      RowBox[{"xs", ",", "ys"}], "}"}], "]"}]}], "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.949722687874341*^9, 3.94972268787459*^9}}],

Cell["Example:", "Text",
 CellChangeTimes->{{3.9497226947343197`*^9, 3.949722698953546*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SubsGen", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"a", ",", "b", ",", "c"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"d", ",", "e", ",", "f"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.949722706840994*^9, 3.949722706841249*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"a", "\[Rule]", "d"}], ",", 
   RowBox[{"b", "\[Rule]", "e"}], ",", 
   RowBox[{"c", "\[Rule]", "f"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9497227074349813`*^9, 3.949994094671494*^9}]
}, Open  ]],

Cell["This function splits a sum into a list of summands.", "Text",
 CellFrame->{{0, 0}, {0, 0.5}},
 CellChangeTimes->{{3.949723001888832*^9, 3.949723015353388*^9}, 
   3.949723148061095*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"split", "[", "s_", "]"}], ":=", 
  RowBox[{"Replace", "[", 
   RowBox[{"s", ",", 
    RowBox[{"Plus", "\[Rule]", "List"}], ",", "1", ",", 
    RowBox[{"Heads", "\[Rule]", "True"}]}], "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.931240590381452*^9, 3.931240614649063*^9}, {
  3.931241360155917*^9, 3.9312413631234417`*^9}, {3.931241416451797*^9, 
  3.9312414165710373`*^9}}],

Cell["Example:", "Text",
 CellChangeTimes->{{3.94972311533499*^9, 3.949723119080799*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"split", "[", 
  RowBox[{"a", "+", "b", "+", "c"}], "]"}]], "Input",
 CellChangeTimes->{{3.949723123028141*^9, 3.949723127226077*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"a", ",", "b", ",", "c"}], "}"}]], "Output",
 CellChangeTimes->{3.9497231275778313`*^9, 3.9499940947015753`*^9}]
}, Open  ]],

Cell["\<\
This is how one can read out the (not split up) Resolvents
NOTE:In the following we will often use \[Alpha] instead of \\upbeta, which \
is not supported\
\>", "Text",
 CellFrame->{{0, 0}, {0, 3}},
 CellChangeTimes->{{3.949982495986197*^9, 3.949982519154416*^9}, {
  3.949982570257756*^9, 3.949982577906995*^9}, {3.9499826286182423`*^9, 
  3.949982684442843*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"R", "[", 
  RowBox[{"\[Alpha]", ",", 
   RowBox[{"1", "/", "2"}], ",", 
   SubscriptBox["z", "1"], ",", 
   SubscriptBox["z", "2"]}], "]"}]], "Input",
 CellChangeTimes->{{3.9499825358588457`*^9, 3.9499825974672947`*^9}, {
  3.949982688307259*^9, 3.949982690580285*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox["z", "1", "4"], "+", 
      RowBox[{"3", " ", 
       SubsuperscriptBox["z", "1", "3"], " ", 
       SubscriptBox["z", "2"]}], "+", 
      RowBox[{"3", " ", 
       SubsuperscriptBox["z", "1", "2"], " ", 
       SubsuperscriptBox["z", "2", "2"]}], "+", 
      RowBox[{"3", " ", 
       SubscriptBox["z", "1"], " ", 
       SubsuperscriptBox["z", "2", "3"]}], "+", 
      SubsuperscriptBox["z", "2", "4"]}], ")"}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["\[Alpha]", "2"], " ", 
    SubsuperscriptBox["z", "1", "4"], " ", 
    SubsuperscriptBox["z", "2", "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["z", "1"], "+", 
       SubscriptBox["z", "2"]}], ")"}], "3"]}]]}]], "Output",
 CellChangeTimes->{{3.9499825540339127`*^9, 3.949982598209528*^9}, 
   3.94998269124159*^9, 3.94999409472654*^9}]
}, Open  ]],

Cell["\<\
This function calculates the Weil-Petersson-Volume from a resolvent.\
\>", "Text",
 CellFrame->{{0, 0}, {0, 3}},
 CellChangeTimes->{{3.9497227223315*^9, 3.949722735361161*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"V", "[", 
   RowBox[{"upbeta_", ",", "g_", ",", "bs__"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"z", ",", "zlist", ",", "b", ",", "blist", ",", "integrand", ",", 
      RowBox[{"n", "=", 
       RowBox[{"Length", "[", 
        RowBox[{"{", "bs", "}"}], "]"}]}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"zlist", "=", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Unique", "[", "z", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}], "/.", 
       RowBox[{"List", "\[Rule]", "Sequence"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"blist", "=", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Unique", "[", "b", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}], "/.", 
       RowBox[{"List", "\[Rule]", "Sequence"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"integrand", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "2"}], ")"}], "^", "n"}], " ", 
       RowBox[{"R", "[", 
        RowBox[{"upbeta", ",", "g", ",", "zlist"}], "]"}], 
       RowBox[{
        RowBox[{"Times", "[", "zlist", "]"}], "/", 
        RowBox[{"Times", "[", "blist", "]"}]}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{"InverseLaplaceTransform", "[", 
        RowBox[{"integrand", ",", 
         RowBox[{"{", "zlist", "}"}], ",", 
         RowBox[{"{", "blist", "}"}]}], "]"}], "]"}], "/.", 
      RowBox[{"SubsGen", "[", 
       RowBox[{
        RowBox[{"{", "blist", "}"}], ",", 
        RowBox[{"{", "bs", "}"}]}], "]"}]}]}]}], "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9497227587720213`*^9, 3.94972275877227*^9}, 
   3.94990059623116*^9}],

Cell["Example:", "Text",
 CellChangeTimes->{{3.949722762911437*^9, 3.9497227666798773`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"V", "[", 
  RowBox[{"\[Alpha]", ",", "1", ",", 
   SubscriptBox["b", "1"], ",", 
   SubscriptBox["b", "2"]}], "]"}]], "Input",
 CellChangeTimes->{{3.94972277297103*^9, 3.949722772971262*^9}, {
  3.9499826071870127`*^9, 3.949982616963073*^9}, {3.949982695266924*^9, 
  3.949982697301053*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"20", "-", 
      RowBox[{"18", " ", "\[Alpha]"}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["\[Alpha]", "2"]}]}], ")"}], " ", 
    SubsuperscriptBox["b", "1", "4"]}], "+", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"20", "-", 
      RowBox[{"18", " ", "\[Alpha]"}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["\[Alpha]", "2"]}]}], ")"}], " ", 
    SubsuperscriptBox["b", "1", "2"], " ", 
    SubsuperscriptBox["b", "2", "2"]}], "+", 
   RowBox[{"8", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], "2"], " ", 
    SubscriptBox["b", "1"], " ", 
    SubsuperscriptBox["b", "2", "3"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"4", "-", 
      RowBox[{"2", " ", "\[Alpha]"}], "+", 
      SuperscriptBox["\[Alpha]", "2"]}], ")"}], " ", 
    SubsuperscriptBox["b", "2", "4"]}], "-", 
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], "2"], " ", 
    RowBox[{"HeavisideTheta", "[", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["b", "1"]}], "+", 
      SubscriptBox["b", "2"]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["b", "1"], "-", 
       SubscriptBox["b", "2"]}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["b", "1"], "+", 
      SubscriptBox["b", "2"]}], ")"}]}]}], 
  RowBox[{"96", " ", 
   SuperscriptBox["\[Alpha]", "3"]}]]], "Output",
 CellChangeTimes->{
  3.949722773509507*^9, {3.949982610107983*^9, 3.949982617597231*^9}, 
   3.949982697736512*^9, 3.949994094811432*^9}]
}, Open  ]],

Cell["This is the trumpet partition function.", "Text",
 CellFrame->{{0, 0}, {0, 3}},
 CellChangeTimes->{{3.9497227832752533`*^9, 3.9497227903058367`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ztrumpet", "[", 
   RowBox[{"\[Beta]_", ",", "b_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Sqrt", "[", 
     RowBox[{"4", "\[Pi]", " ", "\[Beta]"}], "]"}]}], 
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"b", "^", "2"}]}], "/", 
     RowBox[{"(", 
      RowBox[{"4", "\[Beta]"}], ")"}]}], "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9497228043352118`*^9, 3.949722804335471*^9}}],

Cell["\<\
This calculates Z from the WPV. This implementation splits the integrand into \
summands and integrates them separately, which is surprisingly faster than \
Mathematicas built in integral evaluation.\
\>", "Text",
 CellFrame->{{0, 0}, {0, 3}},
 CellChangeTimes->{{3.949722832568194*^9, 3.949722840076964*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Z", "[", 
   RowBox[{
   "upbeta_", ",", "g_", ",", "2", ",", "\[Beta]1_", ",", "\[Beta]2_"}], 
   "]"}], ":=", 
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Re", "[", "\[Beta]2", "]"}], ">", "0"}], "&&", 
     RowBox[{
      RowBox[{"Re", "[", 
       RowBox[{
        RowBox[{"1", "/", "\[Beta]1"}], "+", 
        RowBox[{"1", "/", "\[Beta]2"}]}], "]"}], ">", "0"}], "&&", 
     RowBox[{
      RowBox[{"Re", "[", 
       RowBox[{"Sqrt", "[", "\[Beta]2", "]"}], "]"}], ">", "0"}], "&&", 
     RowBox[{
      RowBox[{"Re", "[", "\[Beta]1", "]"}], ">", "0"}]}], ",", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Plus", "@@", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Integrate", "[", 
          RowBox[{
           RowBox[{"b1", " ", "#"}], ",", 
           RowBox[{"{", 
            RowBox[{"b1", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}], 
         "&"}], ",", 
        RowBox[{"split", "@", 
         RowBox[{"Expand", "@", 
          RowBox[{"Simplify", "[", 
           RowBox[{"Plus", "@@", 
            RowBox[{"Map", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Integrate", "[", 
                RowBox[{
                 RowBox[{"b2", " ", "#"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"b2", ",", "0", ",", "\[Infinity]"}], "}"}]}], 
                "]"}], "&"}], ",", 
              RowBox[{"split", "@", 
               RowBox[{"Expand", "[", 
                RowBox[{
                 RowBox[{"Ztrumpet", "[", 
                  RowBox[{"\[Beta]1", ",", "b1"}], "]"}], 
                 RowBox[{"Ztrumpet", "[", 
                  RowBox[{"\[Beta]2", ",", "b2"}], "]"}], 
                 RowBox[{"V", "[", 
                  RowBox[{"upbeta", ",", "g", ",", "b1", ",", "b2"}], "]"}]}],
                 "]"}]}]}], "]"}]}], "]"}]}]}]}], "]"}]}], "]"}]}], 
   "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.949722860162348*^9, 3.9497228601626043`*^9}}],

Cell["Example:", "Text",
 CellChangeTimes->{{3.949722884659767*^9, 3.949722888475087*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Z", "[", 
  RowBox[{"\[Alpha]", ",", "1", ",", "2", ",", 
   SubscriptBox["\[Beta]", "1"], ",", 
   SubscriptBox["\[Beta]", "2"]}], "]"}]], "Input",
 CellChangeTimes->{{3.9497228895451803`*^9, 3.949722889545446*^9}, {
  3.949722921910574*^9, 3.94972292204524*^9}, {3.949723037449411*^9, 
  3.949723037629156*^9}, {3.949723155329088*^9, 3.949723155486228*^9}, {
  3.949982706171144*^9, 3.949982708915276*^9}, {3.949982757995813*^9, 
  3.949982762099782*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"20", "+", 
      RowBox[{"\[Alpha]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "18"}], "+", 
         RowBox[{"5", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
    SubsuperscriptBox["\[Beta]", "1", 
     RowBox[{"5", "/", "2"}]], " ", 
    SqrtBox[
     SubscriptBox["\[Beta]", "2"]]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"\[Pi]", "-", 
      RowBox[{"2", " ", 
       RowBox[{"ArcTan", "[", 
        FractionBox[
         SqrtBox[
          SubscriptBox["\[Beta]", "1"]], 
         SqrtBox[
          SubscriptBox["\[Beta]", "2"]]], "]"}]}]}], ")"}], " ", 
    SubsuperscriptBox["\[Beta]", "1", "2"], " ", 
    SubscriptBox["\[Beta]", "2"]}], "+", 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{"4", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]}], 
     ")"}], " ", 
    SubsuperscriptBox["\[Beta]", "1", 
     RowBox[{"3", "/", "2"}]], " ", 
    SubsuperscriptBox["\[Beta]", "2", 
     RowBox[{"3", "/", "2"}]]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"\[Pi]", "-", 
      RowBox[{"2", " ", 
       RowBox[{"ArcTan", "[", 
        FractionBox[
         SqrtBox[
          SubscriptBox["\[Beta]", "2"]], 
         SqrtBox[
          SubscriptBox["\[Beta]", "1"]]], "]"}]}]}], ")"}], " ", 
    SubscriptBox["\[Beta]", "1"], " ", 
    SubsuperscriptBox["\[Beta]", "2", "2"]}], "+", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"20", "+", 
      RowBox[{"\[Alpha]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "18"}], "+", 
         RowBox[{"5", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
    SqrtBox[
     SubscriptBox["\[Beta]", "1"]], " ", 
    SubsuperscriptBox["\[Beta]", "2", 
     RowBox[{"5", "/", "2"}]]}]}], 
  RowBox[{"6", " ", "\[Pi]", " ", 
   SuperscriptBox["\[Alpha]", "3"]}]]], "Output",
 CellChangeTimes->{
  3.949722891339142*^9, {3.949723034463279*^9, 3.949723052414598*^9}, 
   3.949723273312038*^9, 3.949982747524665*^9, 3.9499827995290003`*^9, 
   3.9499941227737503`*^9}]
}, Open  ]],

Cell["This calculates the spectral form factor from Z.", "Text",
 CellFrame->{{0, 0}, {0, 3}},
 CellChangeTimes->{{3.949723178132489*^9, 3.949723197178547*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Kappa]", "[", 
   RowBox[{"upbeta_", ",", "g_", ",", "\[Beta]_", ",", "t_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"Zresult", ",", "\[Beta]1", ",", "\[Beta]2"}], "}"}], ",", 
    RowBox[{
     RowBox[{"Zresult", "=", 
      RowBox[{"Z", "[", 
       RowBox[{
       "upbeta", ",", "g", ",", "2", ",", "\[Beta]1", ",", "\[Beta]2"}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Assuming", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Beta]", ">", "0"}], "&&", 
        RowBox[{"t", ">", "0"}]}], ",", 
       RowBox[{"Simplify", "[", 
        RowBox[{"Zresult", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"\[Beta]1", "\[Rule]", 
            RowBox[{"\[Beta]", "+", 
             RowBox[{"I", " ", "t"}]}]}], ",", 
           RowBox[{"\[Beta]2", "\[Rule]", 
            RowBox[{"\[Beta]", "-", 
             RowBox[{"I", " ", "t"}]}]}]}], "}"}]}], "]"}]}], "]"}]}]}], 
   "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9497232267558403`*^9, 3.949723226756146*^9}}],

Cell["Example:", "Text",
 CellChangeTimes->{{3.949723238725967*^9, 3.94972324222332*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Kappa]", "[", 
  RowBox[{"\[Alpha]", ",", 
   RowBox[{"1", "/", "2"}], ",", "\[Beta]", ",", "t"}], "]"}]], "Input",
 CellChangeTimes->{{3.949723247637298*^9, 3.949723247637727*^9}, {
  3.949982824259502*^9, 3.949982827892465*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SqrtBox["2"], " ", 
       SqrtBox[
        RowBox[{"\[Beta]", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["t", "2"], "+", 
           SuperscriptBox["\[Beta]", "2"]}], ")"}]}]]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "t"}], "+", "\[Beta]"}], ")"}],
        " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", "t"}], "+", "\[Beta]"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           FractionBox["\[Beta]", 
            RowBox[{
             RowBox[{"\[ImaginaryI]", " ", "t"}], "+", "\[Beta]"}]]]}]}], 
        ")"}]}]}], ")"}]}], 
   RowBox[{
    SqrtBox[
     RowBox[{"2", " ", "\[Pi]"}]], " ", 
    SuperscriptBox["\[Alpha]", "2"], " ", 
    SqrtBox[
     FractionBox["\[Beta]", 
      RowBox[{
       RowBox[{"\[ImaginaryI]", " ", "t"}], "+", "\[Beta]"}]]]}]]}]], "Output",\

 CellChangeTimes->{3.949723313435338*^9, 3.949982852564596*^9, 
  3.949994145416507*^9}]
}, Open  ]],

Cell["\<\
The limit t -> \[Infinity] is calculated like this, where the lower order (in \
the sense described in the main text) terms are discarded manually.\
\>", "Text",
 CellFrame->{{0, 0}, {0, 3}},
 CellChangeTimes->{{3.949723267845119*^9, 3.949723272752268*^9}, {
  3.949982940955967*^9, 3.9499829548114*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"$Assumptions", "=", 
  RowBox[{
   RowBox[{"\[Beta]", ">", "0"}], "&&", 
   RowBox[{"t", ">", "0"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.949723295336732*^9, 3.949723295337119*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]", ">", "0"}], "&&", 
  RowBox[{"t", ">", "0"}]}]], "Output",
 CellChangeTimes->{3.94972331356929*^9, 3.9499032184720373`*^9, 
  3.949982304251165*^9, 3.949993547411901*^9, 3.949994094561365*^9, 
  3.949994145572463*^9, 3.950876601625742*^9, 3.959917162376135*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Assuming", "[", 
  RowBox[{"Assumptions", ",", 
   RowBox[{"FullSimplify", "@", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"\[Kappa]", "[", 
       RowBox[{"\[Alpha]", ",", 
        RowBox[{"1", "/", "2"}], ",", "\[Beta]", ",", "t"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "\[Infinity]", ",", "1"}], "}"}]}], "]"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9497233073281813`*^9, 3.949723307328486*^9}, {
  3.94998289670045*^9, 3.949982899693962*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], " ", 
     SuperscriptBox["t", "2"]}], 
    RowBox[{
     SqrtBox[
      RowBox[{"2", " ", "\[Pi]"}]], " ", 
     SuperscriptBox["\[Alpha]", "2"], " ", 
     SqrtBox["\[Beta]"]}]], "-", 
   FractionBox[
    RowBox[{
     SqrtBox[
      FractionBox["2", "\[Pi]"]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], " ", 
     SuperscriptBox["t", 
      RowBox[{"3", "/", "2"}]]}], 
    SuperscriptBox["\[Alpha]", "2"]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], " ", "\[Beta]", " ", 
     SqrtBox["t"]}], 
    RowBox[{
     SqrtBox[
      RowBox[{"2", " ", "\[Pi]"}]], " ", 
     SuperscriptBox["\[Alpha]", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], " ", 
     SuperscriptBox["\[Beta]", 
      RowBox[{"3", "/", "2"}]]}], 
    RowBox[{
     SqrtBox[
      RowBox[{"2", " ", "\[Pi]"}]], " ", 
     SuperscriptBox["\[Alpha]", "2"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], " ", 
       SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
     SqrtBox[
      FractionBox["1", "t"]]}], 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       SqrtBox[
        RowBox[{"2", " ", "\[Pi]"}]], " ", 
       SuperscriptBox["\[Alpha]", "2"]}], ")"}]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "t"], "]"}], 
     RowBox[{"3", "/", "2"}]],
    SeriesData[$CellContext`t, 
     DirectedInfinity[1], {}, -4, 3, 2],
    Editable->False]}],
  SeriesData[$CellContext`t, 
   DirectedInfinity[
   1], {(2 Pi)^
     Rational[-1, 
       2] (-2 + $CellContext`\[Alpha]) $CellContext`\[Alpha]^(-2) \
$CellContext`\[Beta]^Rational[-1, 2], -(2/Pi)^
     Rational[1, 2] (-2 + $CellContext`\[Alpha]) $CellContext`\[Alpha]^(-2), 
    0, -(2 Pi)^
     Rational[-1, 
       2] (-2 + $CellContext`\[Alpha]) $CellContext`\[Alpha]^(-2) \
$CellContext`\[Beta], (2 Pi)^
     Rational[-1, 
       2] (-2 + $CellContext`\[Alpha]) $CellContext`\[Alpha]^(-2) \
$CellContext`\[Beta]^Rational[3, 2], 
    Rational[-5, 4] (2 Pi)^
     Rational[-1, 
       2] (-2 + $CellContext`\[Alpha]) $CellContext`\[Alpha]^(-2) \
$CellContext`\[Beta]^2}, -4, 3, 2],
  Editable->False]], "Output",
 CellChangeTimes->{3.9497233523143187`*^9, 3.949982924660429*^9, 
  3.949994169300054*^9}]
}, Open  ]],

Cell["\<\
The functions in this section are concerned with the splitting of the upbeta \
dependence.\
\>", "Text",
 CellFrame->{{0, 0}, {0, 3}},
 CellChangeTimes->{{3.949723360792122*^9, 3.949723391244215*^9}, {
  3.9497234280088387`*^9, 3.9497234310608473`*^9}}],

Cell["\<\
This is the scalar product we use on the vector space of polynomials.\
\>", "Text",
 CellFrame->{{0, 0}, {0, 0.5}},
 CellChangeTimes->{{3.9497234133058033`*^9, 3.949723415668441*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"scalarProduct", "[", 
   RowBox[{"a_", ",", "b_", ",", "sym_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", "x", "}"}], ",", 
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "/.", 
         RowBox[{"sym", "\[Rule]", "x"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "/.", 
         RowBox[{"sym", "\[Rule]", "x"}]}], ")"}], " ", 
       RowBox[{"Exp", "[", 
        RowBox[{"-", "x"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]}], 
   "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.949723438282186*^9, 3.949723438282435*^9}}],

Cell["\<\
This calculates the representation of a function in terms of laguerre \
polynomials. This is only used as an intermediate step to get to the \
representation in the basis we actually want.\
\>", "Text",
 CellFrame->{{0, 0}, {0, 0.5}},
 CellChangeTimes->{{3.9497234484303913`*^9, 3.94972345209759*^9}}],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", "laguerreRepresentation", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"laguerreRepresentation", "[", 
   RowBox[{"ex_", ",", "g_", ",", "zs__"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "upbeta", "}"}], ",", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"upbeta", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "g"}], "+", 
            RowBox[{"Length", "[", 
             RowBox[{"{", "zs", "}"}], "]"}], "-", "1"}], ")"}]}], 
         RowBox[{"(", 
          RowBox[{"ex", "[", 
           RowBox[{"upbeta", ",", "g", ",", "zs"}], "]"}], ")"}], " ", 
         RowBox[{"LaguerreL", "[", 
          RowBox[{"n", ",", "upbeta"}], "]"}], 
         RowBox[{"Exp", "[", 
          RowBox[{"-", "upbeta"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"upbeta", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "0", ",", 
        RowBox[{"2", "g"}]}], "}"}]}], "]"}]}], "]"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.949984201923884*^9, 3.9499842625127563`*^9}, {
  3.949984384408004*^9, 3.949984399239852*^9}, {3.949984928785646*^9, 
  3.9499849302417803`*^9}}],

Cell["Example:", "Text",
 CellChangeTimes->{{3.949723477546136*^9, 3.949723479984871*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"laguerreRepresentation", "[", 
  RowBox[{"R", ",", "1", ",", "z"}], "]"}]], "Input",
 CellChangeTimes->{{3.949984164581359*^9, 3.949984166063259*^9}, {
  3.949984287351556*^9, 3.94998436058442*^9}, {3.9499844362646713`*^9, 
  3.9499844367678337`*^9}, {3.9499847385374527`*^9, 3.9499847425205307`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["3", 
     RowBox[{"4", " ", 
      SuperscriptBox["z", "5"]}]]}], ",", 
   FractionBox["1", 
    RowBox[{"8", " ", 
     SuperscriptBox["z", "5"]}]], ",", 
   RowBox[{"-", 
    FractionBox["5", 
     RowBox[{"8", " ", 
      SuperscriptBox["z", "5"]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.949984310430078*^9, 3.949984362261792*^9}, {
   3.949984413780299*^9, 3.949984438001399*^9}, 3.949984743194954*^9, 
   3.949994170479643*^9}]
}, Open  ]],

Cell["\<\
This expression defines the basis polynomials in which to decompose the \
expression. It looks very complicated, because integer genus, as well as half \
integer cases in one expression.\
\>", "Text",
 CellFrame->{{0, 0}, {0, 0.5}},
 CellChangeTimes->{{3.9497234999344*^9, 3.949723518089552*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"basis", "[", 
   RowBox[{"g_", ",", "n_", ",", "upbeta_"}], "]"}], ":=", 
  RowBox[{"Flatten", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"upbeta", "^", "i"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", 
         RowBox[{"Floor", "[", "g", "]"}]}], "}"}]}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "-", "upbeta"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"2", "g"}], "+", "1"}], ",", "2"}], "]"}]}], ")"}]}], 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "upbeta"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"4", "-", "upbeta"}], ")"}]}], ")"}], "^", "i"}], " ", 
         RowBox[{"upbeta", "^", 
          RowBox[{"(", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Ceiling", "[", "g", "]"}], "-", "1", "-", "i"}], ")"}], 
           ")"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", 
          RowBox[{
           RowBox[{"Ceiling", "[", "g", "]"}], "-", "1"}]}], "}"}]}], 
       "]"}]}]}], "}"}], "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.949723533842697*^9, 3.94972353384305*^9}, 
   3.949725118118457*^9, 3.9499835854402103`*^9}],

Cell["Example:", "Text",
 CellChangeTimes->{{3.949723541874517*^9, 3.94972354629296*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"g", ",", "n", ",", 
     RowBox[{"basis", "[", 
      RowBox[{"g", ",", "n", ",", "upbeta"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"g", ",", "0", ",", "2", ",", 
     RowBox[{"1", "/", "2"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "1", ",", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9497235528069153`*^9, 3.9497235528072166`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", 
       RowBox[{"{", "1", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "2", ",", 
       RowBox[{"{", "1", "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "2"], ",", "1", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"2", "-", "upbeta"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "2"], ",", "2", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"2", "-", "upbeta"}]}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "upbeta", ",", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "-", "upbeta"}], ")"}], "2"]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "upbeta", ",", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "-", "upbeta"}], ")"}], "2"]}], "}"}]}], "}"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox["3", "2"], ",", "1", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "upbeta", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "-", "upbeta"}], ")"}], " ", "upbeta"}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "upbeta"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", "upbeta"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "-", "upbeta"}], ")"}]}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["3", "2"], ",", "2", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "upbeta", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "-", "upbeta"}], ")"}], " ", "upbeta"}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "upbeta"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", "upbeta"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "-", "upbeta"}], ")"}]}]}], "}"}]}], "}"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "upbeta", ",", 
         SuperscriptBox["upbeta", "2"], ",", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "-", "upbeta"}], ")"}], "2"], " ", "upbeta"}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "upbeta"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "-", "upbeta"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"4", "-", "upbeta"}], ")"}]}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "upbeta", ",", 
         SuperscriptBox["upbeta", "2"], ",", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "-", "upbeta"}], ")"}], "2"], " ", "upbeta"}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "upbeta"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "-", "upbeta"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"4", "-", "upbeta"}], ")"}]}]}], "}"}]}], "}"}]}], "}"}]}],
   "}"}]], "Output",
 CellChangeTimes->{3.9497235537131166`*^9, 3.949725120844981*^9, 
  3.9499941706180277`*^9}]
}, Open  ]],

Cell["\<\
This calculates the basis change matrix between the chosen basis to the \
Laguerre basis.\
\>", "Text",
 CellFrame->{{0, 0}, {0, 0.5}},
 CellChangeTimes->{{3.949723570069888*^9, 3.949723579472639*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"m", "[", 
   RowBox[{"g_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"Transpose", "[", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Integrate", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"#", "/.", 
             RowBox[{"upbeta", "\[Rule]", "x"}]}], ")"}], 
           RowBox[{"LaguerreL", "[", 
            RowBox[{"i", ",", "x"}], "]"}], 
           RowBox[{"Exp", "[", 
            RowBox[{"-", "x"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", 
          RowBox[{"2", "g"}]}], "}"}]}], "]"}], "&"}], ",", 
     RowBox[{"basis", "[", 
      RowBox[{"g", ",", "n", ",", "upbeta"}], "]"}]}], "]"}], 
   "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.949723592810462*^9, 3.949723592810714*^9}, 
   3.9497244069236403`*^9}],

Cell["This calculates the representation in the chosen basis.", "Text",
 CellFrame->{{0, 0}, {0, 0.5}},
 CellChangeTimes->{{3.949723601138345*^9, 3.949723604227496*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"basisRepresentation", "[", 
   RowBox[{"expr_", ",", "g_", ",", "zs__"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"n", "=", 
      RowBox[{"Length", "[", 
       RowBox[{"{", "zs", "}"}], "]"}]}], "}"}], ",", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"Inverse", "[", 
       RowBox[{"m", "[", 
        RowBox[{"g", ",", "n"}], "]"}], "]"}], ".", 
      RowBox[{"laguerreRepresentation", "[", 
       RowBox[{"expr", ",", "g", ",", "zs"}], "]"}]}], "]"}]}], 
   "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.949723617295615*^9, 3.949723617295874*^9}}],

Cell["\<\
This decomposes an expression into the corresponding polynomials. I.e. finds \
the basis representation, multiplies with the basis polynomial and then sums \
them up.\
\>", "Text",
 CellFrame->{{0, 0}, {0, 0.5}},
 CellChangeTimes->{{3.949723638333005*^9, 3.949723641165731*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"decompose", "[", 
   RowBox[{"expr_", ",", "g_", ",", "zs__", ",", "upbeta_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"n", "=", 
      RowBox[{"Length", "[", 
       RowBox[{"{", "zs", "}"}], "]"}]}], "}"}], ",", 
    RowBox[{"Plus", "@@", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"#", "[", 
           RowBox[{"[", "1", "]"}], "]"}], 
          RowBox[{"#", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], "&"}], ")"}], ",", 
       RowBox[{"Transpose", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"basis", "[", 
            RowBox[{"g", ",", "n", ",", "upbeta"}], "]"}], "/", 
           RowBox[{"upbeta", "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "g"}], "+", "n", "-", "1"}], ")"}]}]}], ",", 
          RowBox[{"basisRepresentation", "[", 
           RowBox[{"expr", ",", "g", ",", "zs"}], "]"}]}], "}"}], "]"}]}], 
      "]"}]}]}], "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9497236534742603`*^9, 3.949723653474514*^9}}],

Cell["Examples:", "Text",
 CellChangeTimes->{{3.9497236583124104`*^9, 3.9497236619451036`*^9}, 
   3.959948925920073*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Assuming", "[", 
  RowBox[{"Assumptions", ",", 
   RowBox[{"FullSimplify", "@", 
    RowBox[{"PowerExpand", "@", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"\[Kappa]", "[", 
        RowBox[{"\[Alpha]", ",", "1", ",", "\[Beta]", ",", "t"}], "]"}], ",", 
       
       RowBox[{"{", 
        RowBox[{"t", ",", "\[Infinity]", ",", "0"}], "}"}]}], "]"}]}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9497236857400503`*^9, 3.9497236857403097`*^9}, {
  3.949993879430829*^9, 3.94999388137286*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "32"}], "+", 
       RowBox[{"30", " ", "\[Alpha]"}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Alpha]", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], "2"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"2", " ", "t"}], "\[Beta]"], "]"}]}]}], ")"}], " ", 
     SuperscriptBox["t", "3"]}], 
    RowBox[{"3", " ", "\[Pi]", " ", 
     SuperscriptBox["\[Alpha]", "3"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], "2"], " ", "\[Beta]", 
     " ", 
     SuperscriptBox["t", "2"]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["\[Alpha]", "3"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Beta]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5", " ", 
        RowBox[{"(", 
         RowBox[{"28", "+", 
          RowBox[{"\[Alpha]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "24"}], "+", 
             RowBox[{"7", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], "2"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"2", " ", "t"}], "\[Beta]"], "]"}]}]}], ")"}], " ", "t"}], 
    RowBox[{"12", " ", "\[Pi]", " ", 
     SuperscriptBox["\[Alpha]", "3"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], "2"], " ", 
     SuperscriptBox["\[Beta]", "3"]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["\[Alpha]", "3"]}]], "+", 
   InterpretationBox[
    SqrtBox[
     RowBox[{"O", "[", 
      FractionBox["1", "t"], "]"}]],
    SeriesData[$CellContext`t, 
     DirectedInfinity[1], {}, -6, 1, 2],
    Editable->False]}],
  SeriesData[$CellContext`t, 
   DirectedInfinity[1], {
   Rational[1, 3] 
    Pi^(-1) $CellContext`\[Alpha]^(-3) (-32 + 30 $CellContext`\[Alpha] - 
     8 $CellContext`\[Alpha]^2 + 
     3 (-2 + $CellContext`\[Alpha])^2 
      Log[2 $CellContext`t/$CellContext`\[Beta]]), 0, 
    Rational[1, 
      2] (-2 + $CellContext`\[Alpha])^2 $CellContext`\[Alpha]^(-3) \
$CellContext`\[Beta], 0, Rational[1, 12] 
    Pi^(-1) $CellContext`\[Alpha]^(-3) $CellContext`\[Beta]^2 (
     5 (28 + $CellContext`\[Alpha] (-24 + 7 $CellContext`\[Alpha])) + 
     12 (-2 + $CellContext`\[Alpha])^2 
      Log[2 $CellContext`t/$CellContext`\[Beta]]), 0, 
    Rational[1, 
      2] (-2 + $CellContext`\[Alpha])^2 $CellContext`\[Alpha]^(-3) \
$CellContext`\[Beta]^3}, -6, 1, 2],
  Editable->False]], "Output",
 CellChangeTimes->{3.9497238124174347`*^9, 3.949993968742859*^9, 
  3.94999425017459*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.949984537223668*^9, 3.949984540576054*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{"\[Alpha]_", ",", "1", ",", "\[Beta]_", ",", "t_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "32"}], "+", 
      RowBox[{"30", " ", "\[Alpha]"}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Alpha]", "2"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", " ", "t"}], "\[Beta]"], "]"}]}]}], ")"}], " ", 
    SuperscriptBox["t", "3"]}], 
   RowBox[{"3", " ", "\[Pi]", " ", 
    SuperscriptBox["\[Alpha]", "3"]}]]}]], "Input",
 CellChangeTimes->{{3.949991652128298*^9, 3.949991664088595*^9}, {
   3.949993785935236*^9, 3.949993846159869*^9}, 3.949993977767398*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Assuming", "[", 
  RowBox[{"Assumptions", ",", 
   RowBox[{"decompose", "[", 
    RowBox[{"f", ",", "1", ",", "\[Beta]", ",", "t", ",", "\[Alpha]"}], 
    "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.949723697102969*^9, 3.9497236971032457`*^9}, {
   3.949991662231412*^9, 3.949991691535233*^9}, {3.949991733448422*^9, 
   3.949991804033782*^9}, {3.949991849426496*^9, 3.949991850682185*^9}, {
   3.949991960418984*^9, 3.949991990978341*^9}, 3.959917480268626*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["t", "3"]}], 
    RowBox[{"3", " ", "\[Pi]", " ", 
     SuperscriptBox["\[Alpha]", "2"]}]]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["t", "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2", "-", "\[Alpha]"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "8"}], "+", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"8", " ", 
         SuperscriptBox["t", "3"]}], 
        SuperscriptBox["\[Beta]", "3"]], "]"}]}], ")"}]}], 
   RowBox[{"3", " ", "\[Pi]", " ", 
    SuperscriptBox["\[Alpha]", "3"]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"8", " ", 
         SuperscriptBox["t", "3"]}], 
        SuperscriptBox["\[Beta]", "3"]], "]"}], "-", 
      RowBox[{"3", " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", " ", "t"}], "\[Beta]"], "]"}]}]}], ")"}]}], 
   RowBox[{"3", " ", "\[Pi]", " ", 
    SuperscriptBox["\[Alpha]", "3"]}]]}]], "Output",
 CellChangeTimes->{
  3.949991811099514*^9, 3.949991856204227*^9, {3.9499919939159603`*^9, 
   3.949991999243863*^9}, 3.949993561593169*^9, {3.94999380313418*^9, 
   3.9499938499745483`*^9}, 3.949993984024537*^9, 3.949994254114139*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Assuming", "[", 
  RowBox[{"Assumptions", ",", 
   RowBox[{"FullSimplify", "@", 
    RowBox[{"PowerExpand", "@", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"\[Kappa]", "[", 
        RowBox[{"\[Alpha]", ",", 
         RowBox[{"3", "/", "2"}], ",", "\[Beta]", ",", "t"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "\[Infinity]", ",", "0"}], "}"}]}], "]"}]}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.959917180647375*^9, 3.9599171814508963`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"236", "+", 
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "255"}], "+", 
          RowBox[{"59", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["t", 
      RowBox[{"9", "/", "2"}]]}], 
    RowBox[{"60", " ", 
     SqrtBox[
      RowBox[{"2", " ", "\[Pi]"}]], " ", 
     SuperscriptBox["\[Alpha]", "4"]}]], "-", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       SqrtBox[
        FractionBox["2", "\[Pi]"]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"12", "+", 
         RowBox[{"\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "11"}], "+", 
            RowBox[{"3", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
       SqrtBox["\[Beta]"]}], ")"}], " ", 
     SuperscriptBox["t", "4"]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["\[Alpha]", "4"]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"380", "+", 
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "307"}], "+", 
          RowBox[{"95", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", "\[Beta]",
      " ", 
     SuperscriptBox["t", 
      RowBox[{"7", "/", "2"}]]}], 
    RowBox[{"24", " ", 
     SqrtBox[
      RowBox[{"2", " ", "\[Pi]"}]], " ", 
     SuperscriptBox["\[Alpha]", "4"]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3628", "+", 
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3535"}], "+", 
          RowBox[{"907", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["\[Beta]", "2"], " ", 
     SuperscriptBox["t", 
      RowBox[{"5", "/", "2"}]]}], 
    RowBox[{"480", " ", 
     SqrtBox[
      RowBox[{"2", " ", "\[Pi]"}]], " ", 
     SuperscriptBox["\[Alpha]", "4"]}]], "-", 
   FractionBox[
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       SqrtBox[
        FractionBox["2", "\[Pi]"]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"8", "+", 
         RowBox[{"\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "15"}], "+", 
            RowBox[{"2", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox["\[Beta]", 
        RowBox[{"5", "/", "2"}]]}], ")"}], " ", 
     SuperscriptBox["t", "2"]}], 
    RowBox[{"15", " ", 
     SuperscriptBox["\[Alpha]", "4"]}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3388", "+", 
         RowBox[{"\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2083"}], "+", 
            RowBox[{"847", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox["\[Beta]", "3"]}], ")"}], " ", 
     SuperscriptBox["t", 
      RowBox[{"3", "/", "2"}]]}], 
    RowBox[{"192", " ", 
     RowBox[{"(", 
      RowBox[{
       SqrtBox[
        RowBox[{"2", " ", "\[Pi]"}]], " ", 
       SuperscriptBox["\[Alpha]", "4"]}], ")"}]}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"22124", "+", 
         RowBox[{"\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "14943"}], "+", 
            RowBox[{"5531", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox["\[Beta]", "4"]}], ")"}], " ", 
     SqrtBox["t"]}], 
    RowBox[{"1536", " ", 
     RowBox[{"(", 
      RowBox[{
       SqrtBox[
        RowBox[{"2", " ", "\[Pi]"}]], " ", 
       SuperscriptBox["\[Alpha]", "4"]}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{"2", " ", 
     SqrtBox[
      FractionBox["2", "\[Pi]"]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"44", "+", 
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "25"}], "+", 
          RowBox[{"11", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["\[Beta]", 
      RowBox[{"9", "/", "2"}]]}], 
    RowBox[{"15", " ", 
     SuperscriptBox["\[Alpha]", "4"]}]], "+", 
   InterpretationBox[
    SqrtBox[
     RowBox[{"O", "[", 
      FractionBox["1", "t"], "]"}]],
    SeriesData[$CellContext`t, 
     DirectedInfinity[1], {}, -9, 1, 2],
    Editable->False]}],
  SeriesData[$CellContext`t, 
   DirectedInfinity[1], {
   Rational[1, 60] (2 Pi)^
     Rational[-1, 2] (-2 + $CellContext`\[Alpha]) $CellContext`\[Alpha]^(-4) (
     236 + $CellContext`\[Alpha] (-255 + 59 $CellContext`\[Alpha])), 
    Rational[-2, 3] (2/Pi)^
     Rational[1, 2] (-2 + $CellContext`\[Alpha]) $CellContext`\[Alpha]^(-4) (
     12 + $CellContext`\[Alpha] (-11 + 
       3 $CellContext`\[Alpha])) $CellContext`\[Beta]^Rational[1, 2], 
    Rational[1, 24] (2 Pi)^
     Rational[-1, 2] (-2 + $CellContext`\[Alpha]) $CellContext`\[Alpha]^(-4) (
     380 + $CellContext`\[Alpha] (-307 + 
       95 $CellContext`\[Alpha])) $CellContext`\[Beta], 0, 
    Rational[1, 480] (2 Pi)^
     Rational[-1, 2] (-2 + $CellContext`\[Alpha]) $CellContext`\[Alpha]^(-4) (
     3628 + $CellContext`\[Alpha] (-3535 + 
       907 $CellContext`\[Alpha])) $CellContext`\[Beta]^2, 
    Rational[-4, 15] (2/Pi)^
     Rational[1, 2] (-2 + $CellContext`\[Alpha]) $CellContext`\[Alpha]^(-4) (
     8 + $CellContext`\[Alpha] (-15 + 
       2 $CellContext`\[Alpha])) $CellContext`\[Beta]^Rational[5, 2], 
    Rational[-1, 192] (2 Pi)^
     Rational[-1, 2] (-2 + $CellContext`\[Alpha]) $CellContext`\[Alpha]^(-4) (
     3388 + $CellContext`\[Alpha] (-2083 + 
       847 $CellContext`\[Alpha])) $CellContext`\[Beta]^3, 0, 
    Rational[-1, 1536] (2 Pi)^
     Rational[-1, 2] (-2 + $CellContext`\[Alpha]) $CellContext`\[Alpha]^(-4) (
     22124 + $CellContext`\[Alpha] (-14943 + 
       5531 $CellContext`\[Alpha])) $CellContext`\[Beta]^4, 
    Rational[2, 15] (2/Pi)^
     Rational[1, 2] (-2 + $CellContext`\[Alpha]) $CellContext`\[Alpha]^(-4) (
     44 + $CellContext`\[Alpha] (-25 + 
       11 $CellContext`\[Alpha])) $CellContext`\[Beta]^Rational[9, 2]}, -9, 1,
    2],
  Editable->False]], "Output",
 CellChangeTimes->{3.959917439925778*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{"\[Alpha]_", ",", 
    RowBox[{"3", "/", "2"}], ",", "\[Beta]_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"236", "+", 
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "255"}], "+", 
          RowBox[{"59", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["t", 
      RowBox[{"9", "/", "2"}]]}], 
    RowBox[{"60", " ", 
     SqrtBox[
      RowBox[{"2", " ", "\[Pi]"}]], " ", 
     SuperscriptBox["\[Alpha]", "4"]}]], "-", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       SqrtBox[
        FractionBox["2", "\[Pi]"]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"12", "+", 
         RowBox[{"\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "11"}], "+", 
            RowBox[{"3", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
       SqrtBox["\[Beta]"]}], ")"}], " ", 
     SuperscriptBox["t", "4"]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["\[Alpha]", "4"]}]]}]}]], "Input",
 CellChangeTimes->{{3.9499917171371727`*^9, 3.949991717984055*^9}, 
   3.9499918087123117`*^9, {3.9599174655732718`*^9, 3.959917476756688*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Assuming", "[", 
  RowBox[{"Assumptions", ",", 
   RowBox[{"decompose", "[", 
    RowBox[{"f", ",", 
     RowBox[{"3", "/", "2"}], ",", "\[Beta]", ",", "t", ",", "\[Alpha]"}], 
    "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.959917488891613*^9, 3.9599174902135067`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SqrtBox[
      FractionBox["2", "\[Pi]"]], " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", "\[Alpha]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["t", 
        RowBox[{"9", "/", "2"}]], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["t", "4"], " ", 
        SqrtBox["\[Beta]"]}]}], ")"}]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["\[Alpha]", "3"]}]]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"2", "-", "\[Alpha]"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"4", "-", "\[Alpha]"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "59"}], " ", 
       SuperscriptBox["t", 
        RowBox[{"9", "/", "2"}]]}], "+", 
      RowBox[{"240", " ", 
       SuperscriptBox["t", "4"], " ", 
       SqrtBox["\[Beta]"]}]}], ")"}]}], 
   RowBox[{"60", " ", 
    SqrtBox[
     RowBox[{"2", " ", "\[Pi]"}]], " ", 
    SuperscriptBox["\[Alpha]", "4"]}]]}]], "Output",
 CellChangeTimes->{3.95991750006853*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Assuming", "[", 
  RowBox[{"Assumptions", ",", 
   RowBox[{"FullSimplify", "@", 
    RowBox[{"PowerExpand", "@", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"\[Kappa]", "[", 
        RowBox[{"\[Alpha]", ",", "2", ",", "\[Beta]", ",", "t"}], "]"}], ",", 
       
       RowBox[{"{", 
        RowBox[{"t", ",", "\[Infinity]", ",", "0"}], "}"}]}], "]"}]}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.959917588029436*^9, 3.9599175885408688`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "\[Alpha]"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
     SuperscriptBox["t", "6"]}], 
    RowBox[{"32", " ", 
     SuperscriptBox["\[Alpha]", "5"]}]], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"945", " ", "\[Pi]", " ", 
      SuperscriptBox["\[Alpha]", "5"]}]], 
    RowBox[{"\[Beta]", " ", 
     RowBox[{"(", 
      RowBox[{"53936", "+", 
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "83304"}], "+", 
          RowBox[{"\[Alpha]", " ", 
           RowBox[{"(", 
            RowBox[{"57092", "+", 
             RowBox[{"\[Alpha]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "20826"}], "+", 
                RowBox[{"3371", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], "-", 
       RowBox[{"1890", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "\[Alpha]"}], ")"}], " ", 
           "\[Alpha]"}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"2", " ", "t"}], "\[Beta]"], "]"}]}]}], ")"}], " ", 
     SuperscriptBox["t", "5"]}]}], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"60", "+", 
         RowBox[{"\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "11"}], "+", 
            RowBox[{"15", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
     SuperscriptBox["t", "4"]}], 
    RowBox[{"32", " ", 
     SuperscriptBox["\[Alpha]", "5"]}]], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"126", " ", "\[Pi]", " ", 
      SuperscriptBox["\[Alpha]", "5"]}]], 
    RowBox[{
     SuperscriptBox["\[Beta]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "9952"}], "+", 
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{"14412", "-", 
          RowBox[{"9632", " ", "\[Alpha]"}], "+", 
          RowBox[{"3603", " ", 
           SuperscriptBox["\[Alpha]", "2"]}], "-", 
          RowBox[{"622", " ", 
           SuperscriptBox["\[Alpha]", "3"]}], "+", 
          RowBox[{"336", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], "2"], " ", 
           RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"336", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], "2"], " ", 
        "\[Alpha]", " ", 
        RowBox[{"Log", "[", 
         FractionBox["t", "\[Beta]"], "]"}]}]}], ")"}], " ", 
     SuperscriptBox["t", "3"]}]}], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"300", "+", 
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "247"}], "+", 
          RowBox[{"75", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["\[Beta]", "4"], " ", 
     SuperscriptBox["t", "2"]}], 
    RowBox[{"96", " ", 
     SuperscriptBox["\[Alpha]", "5"]}]], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"432", " ", "\[Pi]", " ", 
      SuperscriptBox["\[Alpha]", "5"]}]], 
    RowBox[{
     SuperscriptBox["\[Beta]", "5"], " ", 
     RowBox[{"(", 
      RowBox[{"38384", "+", 
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "54252"}], "+", 
          RowBox[{"\[Alpha]", " ", 
           RowBox[{"(", 
            RowBox[{"36476", "+", 
             RowBox[{"\[Alpha]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "13563"}], "+", 
                RowBox[{"2399", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{"288", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"12", "+", 
          RowBox[{"\[Alpha]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", 
             RowBox[{"3", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"2", " ", "t"}], "\[Beta]"], "]"}]}]}], ")"}], " ", "t"}]}],
    "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"516", "+", 
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "325"}], "+", 
          RowBox[{"129", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["\[Beta]", "6"]}], 
    RowBox[{"96", " ", 
     SuperscriptBox["\[Alpha]", "5"]}]], "+", 
   InterpretationBox[
    SqrtBox[
     RowBox[{"O", "[", 
      FractionBox["1", "t"], "]"}]],
    SeriesData[$CellContext`t, 
     DirectedInfinity[1], {}, -12, 1, 2],
    Editable->False]}],
  SeriesData[$CellContext`t, 
   DirectedInfinity[1], {
   Rational[3, 
      32] (-4 + $CellContext`\[Alpha]) (-2 + $CellContext`\[Alpha])^2 (-1 + \
$CellContext`\[Alpha]) $CellContext`\[Alpha]^(-5), 0, Rational[1, 945] 
    Pi^(-1) $CellContext`\[Alpha]^(-5) $CellContext`\[Beta] (
     53936 + $CellContext`\[Alpha] (-83304 + $CellContext`\[Alpha] (
         57092 + $CellContext`\[Alpha] (-20826 + 
           3371 $CellContext`\[Alpha]))) - 
     1890 (-2 + $CellContext`\[Alpha])^2 (
      4 + (-3 + $CellContext`\[Alpha]) $CellContext`\[Alpha]) 
     Log[2 $CellContext`t/$CellContext`\[Beta]]), 0, 
    Rational[-1, 
      32] (-2 + $CellContext`\[Alpha])^2 $CellContext`\[Alpha]^(-5) (
     60 + $CellContext`\[Alpha] (-11 + 
       15 $CellContext`\[Alpha])) $CellContext`\[Beta]^2, 0, Rational[1, 126] 
    Pi^(-1) $CellContext`\[Alpha]^(-5) $CellContext`\[Beta]^3 (-9952 + \
$CellContext`\[Alpha] (14412 - 9632 $CellContext`\[Alpha] + 
       3603 $CellContext`\[Alpha]^2 - 622 $CellContext`\[Alpha]^3 + 
       336 (-2 + $CellContext`\[Alpha])^2 Log[2]) + 
     336 (-2 + $CellContext`\[Alpha])^2 $CellContext`\[Alpha] 
      Log[$CellContext`t/$CellContext`\[Beta]]), 0, 
    Rational[1, 
      96] (-2 + $CellContext`\[Alpha])^2 $CellContext`\[Alpha]^(-5) (
     300 + $CellContext`\[Alpha] (-247 + 
       75 $CellContext`\[Alpha])) $CellContext`\[Beta]^4, 0, Rational[1, 432] 
    Pi^(-1) $CellContext`\[Alpha]^(-5) $CellContext`\[Beta]^5 (
     38384 + $CellContext`\[Alpha] (-54252 + $CellContext`\[Alpha] (
         36476 + $CellContext`\[Alpha] (-13563 + 
           2399 $CellContext`\[Alpha]))) + 
     288 (-2 + $CellContext`\[Alpha])^2 (
       12 + $CellContext`\[Alpha] (-5 + 3 $CellContext`\[Alpha])) 
      Log[2 $CellContext`t/$CellContext`\[Beta]]), 0, 
    Rational[1, 
      96] (-2 + $CellContext`\[Alpha])^2 $CellContext`\[Alpha]^(-5) (
     516 + $CellContext`\[Alpha] (-325 + 
       129 $CellContext`\[Alpha])) $CellContext`\[Beta]^6}, -12, 1, 2],
  Editable->False]], "Output",
 CellChangeTimes->{3.959917971547258*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{"\[Alpha]_", ",", "2", ",", "\[Beta]_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "\[Alpha]"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
     SuperscriptBox["t", "6"]}], 
    RowBox[{"32", " ", 
     SuperscriptBox["\[Alpha]", "5"]}]], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"945", " ", "\[Pi]", " ", 
      SuperscriptBox["\[Alpha]", "5"]}]], "\[Beta]", " ", 
    RowBox[{"(", 
     RowBox[{"53936", "+", 
      RowBox[{"\[Alpha]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "83304"}], "+", 
         RowBox[{"\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{"57092", "+", 
            RowBox[{"\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "20826"}], "+", 
               RowBox[{"3371", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], "-", 
      RowBox[{"1890", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]}],
         ")"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", " ", "t"}], "\[Beta]"], "]"}]}]}], ")"}], " ", 
    SuperscriptBox["t", "5"]}]}]}]], "Input",
 CellChangeTimes->{{3.959918012320986*^9, 3.959918015647834*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Assuming", "[", 
  RowBox[{"Assumptions", ",", 
   RowBox[{"decompose", "[", 
    RowBox[{"f", ",", "2", ",", "\[Beta]", ",", "t", ",", "\[Alpha]"}], 
    "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.959918026704751*^9, 3.959918026824726*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["t", "5"], " ", "\[Beta]"}], 
   RowBox[{"5", " ", "\[Pi]", " ", 
    SuperscriptBox["\[Alpha]", "3"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["t", "5"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2", "-", "\[Alpha]"}], ")"}], "2"], " ", "\[Beta]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "151"}], "+", 
      RowBox[{"60", " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", " ", "t"}], "\[Beta]"], "]"}]}]}], ")"}]}], 
   RowBox[{"15", " ", "\[Pi]", " ", 
    SuperscriptBox["\[Alpha]", "4"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2", "-", "\[Alpha]"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"4", "-", "\[Alpha]"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["t", "6"]}], "32"], "+", 
      FractionBox[
       RowBox[{"3371", " ", 
        SuperscriptBox["t", "5"], " ", "\[Beta]"}], 
       RowBox[{"945", " ", "\[Pi]"}]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["t", "5"], " ", "\[Beta]", " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"2", " ", "t"}], "\[Beta]"], "]"}]}], "\[Pi]"]}], ")"}]}], 
   SuperscriptBox["\[Alpha]", "5"]]}]], "Output",
 CellChangeTimes->{{3.959918031036693*^9, 3.959918058461487*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Assuming", "[", 
  RowBox[{"Assumptions", ",", 
   RowBox[{"FullSimplify", "@", 
    RowBox[{"PowerExpand", "@", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"\[Kappa]", "[", 
        RowBox[{"\[Alpha]", ",", 
         RowBox[{"5", "/", "2"}], ",", "\[Beta]", ",", "t"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "\[Infinity]", ",", "0"}], "}"}]}], "]"}]}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.959918166482332*^9, 3.959918167182261*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1251280", "+", 
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3216132"}], "+", 
          RowBox[{"\[Alpha]", " ", 
           RowBox[{"(", 
            RowBox[{"2601976", "+", 
             RowBox[{"\[Alpha]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "804033"}], "+", 
                RowBox[{"78205", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}], " ", 
     SuperscriptBox["t", 
      RowBox[{"15", "/", "2"}]]}], 
    RowBox[{"1330560", " ", 
     SqrtBox[
      RowBox[{"2", " ", "\[Pi]"}]], " ", 
     SuperscriptBox["\[Alpha]", "6"]}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"7032400", "+", 
         RowBox[{"\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "12453156"}], "+", 
            RowBox[{"\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{"8779960", "+", 
               RowBox[{"\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3113289"}], "+", 
                  RowBox[{"439525", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}],
            ")"}]}]}], ")"}], " ", "\[Beta]"}], ")"}], " ", 
     SuperscriptBox["t", 
      RowBox[{"13", "/", "2"}]]}], 
    RowBox[{"241920", " ", 
     RowBox[{"(", 
      RowBox[{
       SqrtBox[
        RowBox[{"2", " ", "\[Pi]"}]], " ", 
       SuperscriptBox["\[Alpha]", "6"]}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{"8", " ", 
     SqrtBox[
      FractionBox["2", "\[Pi]"]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"240", "+", 
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "364"}], "+", 
          RowBox[{"\[Alpha]", " ", 
           RowBox[{"(", 
            RowBox[{"248", "+", 
             RowBox[{"\[Alpha]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "91"}], "+", 
                RowBox[{"15", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}], " ", 
     SuperscriptBox["\[Beta]", 
      RowBox[{"3", "/", "2"}]], " ", 
     SuperscriptBox["t", "6"]}], 
    RowBox[{"45", " ", 
     SuperscriptBox["\[Alpha]", "6"]}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"143892272", "+", 
         RowBox[{"\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "184649148"}], "+", 
            RowBox[{"\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{"120592520", "+", 
               RowBox[{"\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "46162287"}], "+", 
                  RowBox[{"8993267", " ", "\[Alpha]"}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
     SuperscriptBox["t", 
      RowBox[{"11", "/", "2"}]]}], 
    RowBox[{"2128896", " ", 
     RowBox[{"(", 
      RowBox[{
       SqrtBox[
        RowBox[{"2", " ", "\[Pi]"}]], " ", 
       SuperscriptBox["\[Alpha]", "6"]}], ")"}]}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"37199600", "+", 
         RowBox[{"\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "88578156"}], "+", 
            RowBox[{"\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{"71749160", "+", 
               RowBox[{"\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "22144539"}], "+", 
                  RowBox[{"2324975", " ", "\[Alpha]"}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox["\[Beta]", "3"]}], ")"}], " ", 
     SuperscriptBox["t", 
      RowBox[{"9", "/", "2"}]]}], 
    RowBox[{"1935360", " ", 
     RowBox[{"(", 
      RowBox[{
       SqrtBox[
        RowBox[{"2", " ", "\[Pi]"}]], " ", 
       SuperscriptBox["\[Alpha]", "6"]}], ")"}]}]], "-", 
   FractionBox[
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{
       SqrtBox[
        FractionBox["2", "\[Pi]"]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"48", "+", 
         RowBox[{"\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{"52", "+", 
            RowBox[{"\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "60"}], "+", 
               RowBox[{"\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{"13", "+", 
                  RowBox[{"3", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}], " ", 
       SuperscriptBox["\[Beta]", 
        RowBox[{"7", "/", "2"}]]}], ")"}], " ", 
     SuperscriptBox["t", "4"]}], 
    RowBox[{"63", " ", 
     SuperscriptBox["\[Alpha]", "6"]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"333134960", "+", 
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "367365964"}], "+", 
          RowBox[{"\[Alpha]", " ", 
           RowBox[{"(", 
            RowBox[{"240933736", "+", 
             RowBox[{"\[Alpha]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "91841491"}], "+", 
                RowBox[{"20820935", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}],
          ")"}]}]}], ")"}], " ", 
     SuperscriptBox["\[Beta]", "4"], " ", 
     SuperscriptBox["t", 
      RowBox[{"7", "/", "2"}]]}], 
    RowBox[{"5160960", " ", 
     SqrtBox[
      RowBox[{"2", " ", "\[Pi]"}]], " ", 
     SuperscriptBox["\[Alpha]", "6"]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"72413200", "+", 
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "75767380"}], "+", 
          RowBox[{"\[Alpha]", " ", 
           RowBox[{"(", 
            RowBox[{"40132184", "+", 
             RowBox[{"5", " ", "\[Alpha]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3788369"}], "+", 
                RowBox[{"905165", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}], " ", 
     SuperscriptBox["\[Beta]", "5"], " ", 
     SuperscriptBox["t", 
      RowBox[{"5", "/", "2"}]]}], 
    RowBox[{"1474560", " ", 
     SqrtBox[
      RowBox[{"2", " ", "\[Pi]"}]], " ", 
     SuperscriptBox["\[Alpha]", "6"]}]], "-", 
   FractionBox[
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{
       SqrtBox[
        FractionBox["2", "\[Pi]"]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"19760", "+", 
         RowBox[{"\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "34164"}], "+", 
            RowBox[{"\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{"19400", "+", 
               RowBox[{"13", " ", "\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "657"}], "+", 
                  RowBox[{"95", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}], " ", 
       SuperscriptBox["\[Beta]", 
        RowBox[{"11", "/", "2"}]]}], ")"}], " ", 
     SuperscriptBox["t", "2"]}], 
    RowBox[{"10395", " ", 
     SuperscriptBox["\[Alpha]", "6"]}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"530836560", "+", 
         RowBox[{"\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "569702052"}], "+", 
            RowBox[{"\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{"383464120", "+", 
               RowBox[{"9", " ", "\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "15825057"}], "+", 
                  RowBox[{"3686365", " ", "\[Alpha]"}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox["\[Beta]", "6"]}], ")"}], " ", 
     SuperscriptBox["t", 
      RowBox[{"3", "/", "2"}]]}], 
    RowBox[{"5898240", " ", 
     RowBox[{"(", 
      RowBox[{
       SqrtBox[
        RowBox[{"2", " ", "\[Pi]"}]], " ", 
       SuperscriptBox["\[Alpha]", "6"]}], ")"}]}]], "-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"16515072", " ", 
      RowBox[{"(", 
       RowBox[{
        SqrtBox[
         RowBox[{"2", " ", "\[Pi]"}]], " ", 
        SuperscriptBox["\[Alpha]", "6"]}], ")"}]}]], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1427105168", "+", 
         RowBox[{"\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1646788404"}], "+", 
            RowBox[{"\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{"1125547672", "+", 
               RowBox[{"\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "411697101"}], "+", 
                  RowBox[{"89194073", " ", "\[Alpha]"}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox["\[Beta]", "7"]}], ")"}], " ", 
     SqrtBox["t"]}]}], "+", 
   FractionBox[
    RowBox[{"8", " ", 
     SqrtBox[
      FractionBox["2", "\[Pi]"]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"43600", "+", 
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "41340"}], "+", 
          RowBox[{"\[Alpha]", " ", 
           RowBox[{"(", 
            RowBox[{"27988", "+", 
             RowBox[{"5", " ", "\[Alpha]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2067"}], "+", 
                RowBox[{"545", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}], " ", 
     SuperscriptBox["\[Beta]", 
      RowBox[{"15", "/", "2"}]]}], 
    RowBox[{"10395", " ", 
     SuperscriptBox["\[Alpha]", "6"]}]], "+", 
   InterpretationBox[
    SqrtBox[
     RowBox[{"O", "[", 
      FractionBox["1", "t"], "]"}]],
    SeriesData[$CellContext`t, 
     DirectedInfinity[1], {}, -15, 1, 2],
    Editable->False]}],
  SeriesData[$CellContext`t, 
   DirectedInfinity[1], {
   Rational[1, 1330560] (2 Pi)^
     Rational[-1, 2] (-2 + $CellContext`\[Alpha]) $CellContext`\[Alpha]^(-6) (
     1251280 + $CellContext`\[Alpha] (-3216132 + $CellContext`\[Alpha] (
         2601976 + $CellContext`\[Alpha] (-804033 + 
           78205 $CellContext`\[Alpha])))), 0, 
    Rational[-1, 241920] (2 Pi)^
     Rational[-1, 2] (-2 + $CellContext`\[Alpha]) $CellContext`\[Alpha]^(-6) (
     7032400 + $CellContext`\[Alpha] (-12453156 + $CellContext`\[Alpha] (
         8779960 + $CellContext`\[Alpha] (-3113289 + 
           439525 $CellContext`\[Alpha])))) $CellContext`\[Beta], 
    Rational[8, 45] (2/Pi)^
     Rational[1, 2] (-2 + $CellContext`\[Alpha]) $CellContext`\[Alpha]^(-6) (
     240 + $CellContext`\[Alpha] (-364 + $CellContext`\[Alpha] (
         248 + $CellContext`\[Alpha] (-91 + 
           15 $CellContext`\[Alpha])))) $CellContext`\[Beta]^Rational[3, 2], 
    Rational[-1, 2128896] (2 Pi)^
     Rational[-1, 2] (-2 + $CellContext`\[Alpha]) $CellContext`\[Alpha]^(-6) (
     143892272 + $CellContext`\[Alpha] (-184649148 + $CellContext`\[Alpha] (
         120592520 + $CellContext`\[Alpha] (-46162287 + 
           8993267 $CellContext`\[Alpha])))) $CellContext`\[Beta]^2, 0, 
    Rational[-1, 1935360] (2 Pi)^
     Rational[-1, 2] (-2 + $CellContext`\[Alpha]) $CellContext`\[Alpha]^(-6) (
     37199600 + $CellContext`\[Alpha] (-88578156 + $CellContext`\[Alpha] (
         71749160 + $CellContext`\[Alpha] (-22144539 + 
           2324975 $CellContext`\[Alpha])))) $CellContext`\[Beta]^3, 
    Rational[-8, 63] (2/Pi)^
     Rational[1, 2] (-2 + $CellContext`\[Alpha]) $CellContext`\[Alpha]^(-6) (
     48 + $CellContext`\[Alpha] (
       52 + $CellContext`\[Alpha] (-60 + $CellContext`\[Alpha] (13 + 
           3 $CellContext`\[Alpha])))) $CellContext`\[Beta]^Rational[7, 2], 
    Rational[1, 5160960] (2 Pi)^
     Rational[-1, 2] (-2 + $CellContext`\[Alpha]) $CellContext`\[Alpha]^(-6) (
     333134960 + $CellContext`\[Alpha] (-367365964 + $CellContext`\[Alpha] (
         240933736 + $CellContext`\[Alpha] (-91841491 + 
           20820935 $CellContext`\[Alpha])))) $CellContext`\[Beta]^4, 0, 
    Rational[1, 1474560] (2 Pi)^
     Rational[-1, 2] (-2 + $CellContext`\[Alpha]) $CellContext`\[Alpha]^(-6) (
     72413200 + $CellContext`\[Alpha] (-75767380 + $CellContext`\[Alpha] (
         40132184 + 
         5 $CellContext`\[Alpha] (-3788369 + 
           905165 $CellContext`\[Alpha])))) $CellContext`\[Beta]^5, 
    Rational[-8, 10395] (2/Pi)^
     Rational[1, 2] (-2 + $CellContext`\[Alpha]) $CellContext`\[Alpha]^(-6) (
     19760 + $CellContext`\[Alpha] (-34164 + $CellContext`\[Alpha] (19400 + 
         13 $CellContext`\[Alpha] (-657 + 
           95 $CellContext`\[Alpha])))) $CellContext`\[Beta]^Rational[11, 2], 
    Rational[-1, 5898240] (2 Pi)^
     Rational[-1, 2] (-2 + $CellContext`\[Alpha]) $CellContext`\[Alpha]^(-6) (
     530836560 + $CellContext`\[Alpha] (-569702052 + $CellContext`\[Alpha] (
         383464120 + 
         9 $CellContext`\[Alpha] (-15825057 + 
           3686365 $CellContext`\[Alpha])))) $CellContext`\[Beta]^6, 0, 
    Rational[-1, 16515072] (2 Pi)^
     Rational[-1, 2] (-2 + $CellContext`\[Alpha]) $CellContext`\[Alpha]^(-6) (
     1427105168 + $CellContext`\[Alpha] (-1646788404 + $CellContext`\[Alpha] (
         1125547672 + $CellContext`\[Alpha] (-411697101 + 
           89194073 $CellContext`\[Alpha])))) $CellContext`\[Beta]^7, 
    Rational[8, 10395] (2/Pi)^
     Rational[1, 2] (-2 + $CellContext`\[Alpha]) $CellContext`\[Alpha]^(-6) (
     43600 + $CellContext`\[Alpha] (-41340 + $CellContext`\[Alpha] (27988 + 
         5 $CellContext`\[Alpha] (-2067 + 
           545 $CellContext`\[Alpha])))) $CellContext`\[Beta]^
     Rational[15, 2]}, -15, 1, 2],
  Editable->False]], "Output",
 CellChangeTimes->{3.959919206511705*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{"\[Alpha]_", ",", 
    RowBox[{"5", "/", "2"}], ",", "\[Beta]_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1251280", "+", 
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3216132"}], "+", 
          RowBox[{"\[Alpha]", " ", 
           RowBox[{"(", 
            RowBox[{"2601976", "+", 
             RowBox[{"\[Alpha]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "804033"}], "+", 
                RowBox[{"78205", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}], " ", 
     SuperscriptBox["t", 
      RowBox[{"15", "/", "2"}]]}], 
    RowBox[{"1330560", " ", 
     SqrtBox[
      RowBox[{"2", " ", "\[Pi]"}]], " ", 
     SuperscriptBox["\[Alpha]", "6"]}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"7032400", "+", 
         RowBox[{"\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "12453156"}], "+", 
            RowBox[{"\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{"8779960", "+", 
               RowBox[{"\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3113289"}], "+", 
                  RowBox[{"439525", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}],
            ")"}]}]}], ")"}], " ", "\[Beta]"}], ")"}], " ", 
     SuperscriptBox["t", 
      RowBox[{"13", "/", "2"}]]}], 
    RowBox[{"241920", " ", 
     RowBox[{"(", 
      RowBox[{
       SqrtBox[
        RowBox[{"2", " ", "\[Pi]"}]], " ", 
       SuperscriptBox["\[Alpha]", "6"]}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{"8", " ", 
     SqrtBox[
      FractionBox["2", "\[Pi]"]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"240", "+", 
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "364"}], "+", 
          RowBox[{"\[Alpha]", " ", 
           RowBox[{"(", 
            RowBox[{"248", "+", 
             RowBox[{"\[Alpha]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "91"}], "+", 
                RowBox[{"15", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}], " ", 
     SuperscriptBox["\[Beta]", 
      RowBox[{"3", "/", "2"}]], " ", 
     SuperscriptBox["t", "6"]}], 
    RowBox[{"45", " ", 
     SuperscriptBox["\[Alpha]", "6"]}]]}]}]], "Input",
 CellChangeTimes->{{3.959919286565052*^9, 3.959919290416266*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Assuming", "[", 
  RowBox[{"Assumptions", ",", 
   RowBox[{"decompose", "[", 
    RowBox[{"f", ",", 
     RowBox[{"5", "/", "2"}], ",", "\[Beta]", ",", "t", ",", "\[Alpha]"}], 
    "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.95991930237465*^9, 3.95991930268542*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    SuperscriptBox["t", "6"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"2", "-", "\[Alpha]"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"4", "-", "\[Alpha]"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"43966", " ", 
       SuperscriptBox["t", 
        RowBox[{"3", "/", "2"}]]}], "+", 
      RowBox[{"14101571", " ", 
       SqrtBox["t"], " ", "\[Beta]"}], "-", 
      RowBox[{"55824384", " ", 
       SuperscriptBox["\[Beta]", 
        RowBox[{"3", "/", "2"}]]}]}], ")"}]}], 
   RowBox[{"2661120", " ", 
    SqrtBox[
     RowBox[{"2", " ", "\[Pi]"}]], " ", 
    SuperscriptBox["\[Alpha]", "5"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["t", "6"], " ", 
    RowBox[{"(", 
     RowBox[{"2", "-", "\[Alpha]"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["t", 
        RowBox[{"3", "/", "2"}]]}], "+", 
      RowBox[{"85", " ", 
       SqrtBox["t"], " ", "\[Beta]"}], "-", 
      RowBox[{"512", " ", 
       SuperscriptBox["\[Beta]", 
        RowBox[{"3", "/", "2"}]]}]}], ")"}]}], 
   RowBox[{"30", " ", 
    SqrtBox[
     RowBox[{"2", " ", "\[Pi]"}]], " ", 
    SuperscriptBox["\[Alpha]", "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["t", "6"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", "\[Alpha]"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"2", "-", "\[Alpha]"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"4", "-", "\[Alpha]"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"31282", " ", 
       SuperscriptBox["t", 
        RowBox[{"3", "/", "2"}]]}], "-", 
      RowBox[{"966955", " ", 
       SqrtBox["t"], " ", "\[Beta]"}], "+", 
      RowBox[{"2838528", " ", 
       SuperscriptBox["\[Beta]", 
        RowBox[{"3", "/", "2"}]]}]}], ")"}]}], 
   RowBox[{"532224", " ", 
    SqrtBox[
     RowBox[{"2", " ", "\[Pi]"}]], " ", 
    SuperscriptBox["\[Alpha]", "6"]}]]}]], "Output",
 CellChangeTimes->{3.9599193254208317`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Assuming", "[", 
  RowBox[{"Assumptions", ",", 
   RowBox[{"FullSimplify", "@", 
    RowBox[{"PowerExpand", "@", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"\[Kappa]", "[", 
        RowBox[{"\[Alpha]", ",", "3", ",", "\[Beta]", ",", "t"}], "]"}], ",", 
       
       RowBox[{"{", 
        RowBox[{"t", ",", "\[Infinity]", ",", "0"}], "}"}]}], "]"}]}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.959919846769493*^9, 3.959919848089464*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"730640", "+", 
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2339256"}], "+", 
          RowBox[{"\[Alpha]", " ", 
           RowBox[{"(", 
            RowBox[{"2021639", "+", 
             RowBox[{"\[Alpha]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "584814"}], "+", 
                RowBox[{"45665", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}], " ", 
     SuperscriptBox["t", "9"]}], 
    RowBox[{"2837835", " ", "\[Pi]", " ", 
     SuperscriptBox["\[Alpha]", "7"]}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "\[Alpha]"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"7260", "+", 
         RowBox[{"\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4702"}], "+", 
            RowBox[{"1815", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
       "\[Beta]"}], ")"}], " ", 
     SuperscriptBox["t", "8"]}], 
    RowBox[{"11520", " ", 
     SuperscriptBox["\[Alpha]", "7"]}]], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2579850", " ", "\[Pi]", " ", 
      SuperscriptBox["\[Alpha]", "7"]}]], 
    RowBox[{
     SuperscriptBox["\[Beta]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "476561600"}], "+", 
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{"886894304", "+", 
          RowBox[{"\[Alpha]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "799989604"}], "+", 
             RowBox[{"\[Alpha]", " ", 
              RowBox[{"(", 
               RowBox[{"473717252", "+", 
                RowBox[{"\[Alpha]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "199997401"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"55430894", "-", 
                    RowBox[{"7446275", " ", "\[Alpha]"}]}], ")"}], " ", 
                    "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
       "+", 
       RowBox[{"343980", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"240", "+", 
          RowBox[{"\[Alpha]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "296"}], "+", 
             RowBox[{"\[Alpha]", " ", 
              RowBox[{"(", 
               RowBox[{"195", "+", 
                RowBox[{"\[Alpha]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "74"}], "+", 
                   RowBox[{"15", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"2", " ", "t"}], "\[Beta]"], "]"}]}]}], ")"}], " ", 
     SuperscriptBox["t", "7"]}]}], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"18240", "+", 
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3148"}], "+", 
          RowBox[{"\[Alpha]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "85"}], "+", 
             RowBox[{"\[Alpha]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "787"}], "+", 
                RowBox[{"1140", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}], " ", 
     SuperscriptBox["\[Beta]", "3"], " ", 
     SuperscriptBox["t", "6"]}], 
    RowBox[{"2880", " ", 
     SuperscriptBox["\[Alpha]", "7"]}]], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"16216200", " ", "\[Pi]", " ", 
      SuperscriptBox["\[Alpha]", "7"]}]], 
    RowBox[{
     SuperscriptBox["\[Beta]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"4072888000", "+", 
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "7785995232"}], "+", 
          RowBox[{"\[Alpha]", " ", 
           RowBox[{"(", 
            RowBox[{"7702204052", "+", 
             RowBox[{"\[Alpha]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4801482516"}], "+", 
                RowBox[{"\[Alpha]", " ", 
                 RowBox[{"(", 
                  RowBox[{"1925551013", "+", 
                   RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "486624702"}], "+", 
                    RowBox[{"63638875", " ", "\[Alpha]"}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{"540540", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"240", "+", 
          RowBox[{"\[Alpha]", " ", 
           RowBox[{"(", 
            RowBox[{"104", "+", 
             RowBox[{"\[Alpha]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "65"}], "+", 
                RowBox[{"\[Alpha]", " ", 
                 RowBox[{"(", 
                  RowBox[{"26", "+", 
                   RowBox[{"15", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"2", " ", "t"}], "\[Beta]"], "]"}]}]}], ")"}], " ", 
     SuperscriptBox["t", "5"]}]}], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"41520", "+", 
         RowBox[{"\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "40652"}], "+", 
            RowBox[{"\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{"37420", "+", 
               RowBox[{"\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "10163"}], "+", 
                  RowBox[{"2595", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}], " ", 
       SuperscriptBox["\[Beta]", "5"]}], ")"}], " ", 
     SuperscriptBox["t", "4"]}], 
    RowBox[{"5760", " ", 
     SuperscriptBox["\[Alpha]", "7"]}]], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"3243240", " ", "\[Pi]", " ", 
      SuperscriptBox["\[Alpha]", "7"]}]], 
    RowBox[{
     SuperscriptBox["\[Beta]", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1116966080"}], "+", 
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{"1940046688", "+", 
          RowBox[{"\[Alpha]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1644659992"}], "+", 
             RowBox[{"\[Alpha]", " ", 
              RowBox[{"(", 
               RowBox[{"946911208", "+", 
                RowBox[{"\[Alpha]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "411164998"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"121252918", "-", 
                    RowBox[{"17452595", " ", "\[Alpha]"}]}], ")"}], " ", 
                    "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
       "-", 
       RowBox[{"90090", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"144", "+", 
          RowBox[{"\[Alpha]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "360"}], "+", 
             RowBox[{"\[Alpha]", " ", 
              RowBox[{"(", 
               RowBox[{"169", "+", 
                RowBox[{"9", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "10"}], "+", "\[Alpha]"}], ")"}], " ", 
                 "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"2", " ", "t"}], "\[Beta]"], "]"}]}]}], ")"}], " ", 
     SuperscriptBox["t", "3"]}]}], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"30240", "+", 
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "40908"}], "+", 
          RowBox[{"\[Alpha]", " ", 
           RowBox[{"(", 
            RowBox[{"24125", "+", 
             RowBox[{"21", " ", "\[Alpha]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "487"}], "+", 
                RowBox[{"90", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}], " ", 
     SuperscriptBox["\[Beta]", "7"], " ", 
     SuperscriptBox["t", "2"]}], 
    RowBox[{"2880", " ", 
     SuperscriptBox["\[Alpha]", "7"]}]], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"51891840", " ", "\[Pi]", " ", 
      SuperscriptBox["\[Alpha]", "7"]}]], 
    RowBox[{
     SuperscriptBox["\[Beta]", "8"], " ", 
     RowBox[{"(", 
      RowBox[{"19467887040", "+", 
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "34638047072"}], "+", 
          RowBox[{"\[Alpha]", " ", 
           RowBox[{"(", 
            RowBox[{"32227636388", "+", 
             RowBox[{"\[Alpha]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "19528938212"}], "+", 
                RowBox[{"\[Alpha]", " ", 
                 RowBox[{"(", 
                  RowBox[{"8056909097", "+", 
                   RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2164877942"}], "+", 
                    RowBox[{"304185735", " ", "\[Alpha]"}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"1441440", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1296", "+", 
          RowBox[{"\[Alpha]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "936"}], "+", 
             RowBox[{"\[Alpha]", " ", 
              RowBox[{"(", 
               RowBox[{"689", "+", 
                RowBox[{"9", " ", "\[Alpha]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "26"}], "+", 
                   RowBox[{"9", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"2", " ", "t"}], "\[Beta]"], "]"}]}]}], ")"}], " ", "t"}]}],
    "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"306000", "+", 
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "312636"}], "+", 
          RowBox[{"\[Alpha]", " ", 
           RowBox[{"(", 
            RowBox[{"209030", "+", 
             RowBox[{"3", " ", "\[Alpha]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "26053"}], "+", 
                RowBox[{"6375", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}], " ", 
     SuperscriptBox["\[Beta]", "9"]}], 
    RowBox[{"11520", " ", 
     SuperscriptBox["\[Alpha]", "7"]}]], "+", 
   InterpretationBox[
    SqrtBox[
     RowBox[{"O", "[", 
      FractionBox["1", "t"], "]"}]],
    SeriesData[$CellContext`t, 
     DirectedInfinity[1], {}, -18, 1, 2],
    Editable->False]}],
  SeriesData[$CellContext`t, 
   DirectedInfinity[1], {
   Rational[1, 2837835] 
    Pi^(-1) (-2 + $CellContext`\[Alpha])^2 $CellContext`\[Alpha]^(-7) (
     730640 + $CellContext`\[Alpha] (-2339256 + $CellContext`\[Alpha] (
         2021639 + $CellContext`\[Alpha] (-584814 + 
           45665 $CellContext`\[Alpha])))), 0, 
    Rational[-1, 
      11520] (-4 + $CellContext`\[Alpha]) (-2 + $CellContext`\[Alpha])^2 (-1 + \
$CellContext`\[Alpha]) $CellContext`\[Alpha]^(-7) (
     7260 + $CellContext`\[Alpha] (-4702 + 
       1815 $CellContext`\[Alpha])) $CellContext`\[Beta], 0, 
    Rational[1, 2579850] 
    Pi^(-1) $CellContext`\[Alpha]^(-7) $CellContext`\[Beta]^2 (-476561600 + \
$CellContext`\[Alpha] (
       886894304 + $CellContext`\[Alpha] (-799989604 + $CellContext`\[Alpha] (
           473717252 + $CellContext`\[Alpha] (-199997401 + (55430894 - 
               7446275 $CellContext`\[Alpha]) $CellContext`\[Alpha])))) + 
     343980 (-2 + $CellContext`\[Alpha])^2 (
       240 + $CellContext`\[Alpha] (-296 + $CellContext`\[Alpha] (
           195 + $CellContext`\[Alpha] (-74 + 15 $CellContext`\[Alpha])))) 
      Log[2 $CellContext`t/$CellContext`\[Beta]]), 0, 
    Rational[1, 
      2880] (-2 + $CellContext`\[Alpha])^2 $CellContext`\[Alpha]^(-7) (
     18240 + $CellContext`\[Alpha] (-3148 + $CellContext`\[Alpha] (-85 + \
$CellContext`\[Alpha] (-787 + 
           1140 $CellContext`\[Alpha])))) $CellContext`\[Beta]^3, 0, 
    Rational[1, 16216200] 
    Pi^(-1) $CellContext`\[Alpha]^(-7) $CellContext`\[Beta]^4 (
     4072888000 + $CellContext`\[Alpha] (-7785995232 + $CellContext`\[Alpha] (
         7702204052 + $CellContext`\[Alpha] (-4801482516 + $CellContext`\
\[Alpha] (1925551013 + $CellContext`\[Alpha] (-486624702 + 
               63638875 $CellContext`\[Alpha]))))) - 
     540540 (-2 + $CellContext`\[Alpha])^2 (
      240 + $CellContext`\[Alpha] (
        104 + $CellContext`\[Alpha] (-65 + $CellContext`\[Alpha] (26 + 
            15 $CellContext`\[Alpha])))) 
     Log[2 $CellContext`t/$CellContext`\[Beta]]), 0, 
    Rational[-1, 
      5760] (-2 + $CellContext`\[Alpha])^2 $CellContext`\[Alpha]^(-7) (
     41520 + $CellContext`\[Alpha] (-40652 + $CellContext`\[Alpha] (
         37420 + $CellContext`\[Alpha] (-10163 + 
           2595 $CellContext`\[Alpha])))) $CellContext`\[Beta]^5, 0, 
    Rational[1, 3243240] 
    Pi^(-1) $CellContext`\[Alpha]^(-7) $CellContext`\[Beta]^6 (-1116966080 + \
$CellContext`\[Alpha] (
       1940046688 + $CellContext`\[Alpha] (-1644659992 + \
$CellContext`\[Alpha] (
           946911208 + $CellContext`\[Alpha] (-411164998 + (121252918 - 
               17452595 $CellContext`\[Alpha]) $CellContext`\[Alpha])))) - 
     90090 (-2 + $CellContext`\[Alpha])^2 (
      144 + $CellContext`\[Alpha] (-360 + $CellContext`\[Alpha] (169 + 
          9 (-10 + $CellContext`\[Alpha]) $CellContext`\[Alpha]))) 
     Log[2 $CellContext`t/$CellContext`\[Beta]]), 0, 
    Rational[1, 
      2880] (-2 + $CellContext`\[Alpha])^2 $CellContext`\[Alpha]^(-7) (
     30240 + $CellContext`\[Alpha] (-40908 + $CellContext`\[Alpha] (24125 + 
         21 $CellContext`\[Alpha] (-487 + 
           90 $CellContext`\[Alpha])))) $CellContext`\[Beta]^7, 0, 
    Rational[1, 51891840] 
    Pi^(-1) $CellContext`\[Alpha]^(-7) $CellContext`\[Beta]^8 (
     19467887040 + $CellContext`\[Alpha] (-34638047072 + \
$CellContext`\[Alpha] (
         32227636388 + $CellContext`\[Alpha] (-19528938212 + $CellContext`\
\[Alpha] (8056909097 + $CellContext`\[Alpha] (-2164877942 + 
               304185735 $CellContext`\[Alpha]))))) + 
     1441440 (-2 + $CellContext`\[Alpha])^2 (
       1296 + $CellContext`\[Alpha] (-936 + $CellContext`\[Alpha] (689 + 
           9 $CellContext`\[Alpha] (-26 + 9 $CellContext`\[Alpha])))) 
      Log[2 $CellContext`t/$CellContext`\[Beta]]), 0, 
    Rational[1, 
      11520] (-2 + $CellContext`\[Alpha])^2 $CellContext`\[Alpha]^(-7) (
     306000 + $CellContext`\[Alpha] (-312636 + $CellContext`\[Alpha] (209030 + 
         3 $CellContext`\[Alpha] (-26053 + 
           6375 $CellContext`\[Alpha])))) $CellContext`\[Beta]^9}, -18, 1, 2],
  
  Editable->False]], "Output",
 CellChangeTimes->{3.959920917778759*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{"\[Alpha]_", ",", "3", ",", "\[Beta]_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"730640", "+", 
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2339256"}], "+", 
          RowBox[{"\[Alpha]", " ", 
           RowBox[{"(", 
            RowBox[{"2021639", "+", 
             RowBox[{"\[Alpha]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "584814"}], "+", 
                RowBox[{"45665", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}], " ", 
     SuperscriptBox["t", "9"]}], 
    RowBox[{"2837835", " ", "\[Pi]", " ", 
     SuperscriptBox["\[Alpha]", "7"]}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "\[Alpha]"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"7260", "+", 
         RowBox[{"\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4702"}], "+", 
            RowBox[{"1815", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
       "\[Beta]"}], ")"}], " ", 
     SuperscriptBox["t", "8"]}], 
    RowBox[{"11520", " ", 
     SuperscriptBox["\[Alpha]", "7"]}]], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2579850", " ", "\[Pi]", " ", 
      SuperscriptBox["\[Alpha]", "7"]}]], 
    SuperscriptBox["\[Beta]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "476561600"}], "+", 
      RowBox[{"\[Alpha]", " ", 
       RowBox[{"(", 
        RowBox[{"886894304", "+", 
         RowBox[{"\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "799989604"}], "+", 
            RowBox[{"\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{"473717252", "+", 
               RowBox[{"\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "199997401"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"55430894", "-", 
                    RowBox[{"7446275", " ", "\[Alpha]"}]}], ")"}], " ", 
                   "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
      "+", 
      RowBox[{"343980", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"240", "+", 
         RowBox[{"\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "296"}], "+", 
            RowBox[{"\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{"195", "+", 
               RowBox[{"\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "74"}], "+", 
                  RowBox[{"15", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", " ", "t"}], "\[Beta]"], "]"}]}]}], ")"}], " ", 
    SuperscriptBox["t", "7"]}]}]}]], "Input",
 CellChangeTimes->{{3.9599209809330807`*^9, 3.959920983965472*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Assuming", "[", 
  RowBox[{"Assumptions", ",", 
   RowBox[{"decompose", "[", 
    RowBox[{"f", ",", "3", ",", "\[Beta]", ",", "t", ",", "\[Alpha]"}], 
    "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9599210013884687`*^9, 3.959921002427211*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["t", "7"], " ", 
     SuperscriptBox["\[Beta]", "2"]}], 
    RowBox[{"21", " ", "\[Pi]", " ", 
     SuperscriptBox["\[Alpha]", "4"]}]]}], "-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"3632428800", " ", "\[Pi]", " ", 
     SuperscriptBox["\[Alpha]", "6"]}]], 
   RowBox[{
    SuperscriptBox["t", "7"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2", "-", "\[Alpha]"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"4", "-", "\[Alpha]"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"164049920", " ", 
       SuperscriptBox["t", "2"]}], "+", 
      RowBox[{"1378872495", " ", "\[Pi]", " ", "t", " ", "\[Beta]"}], "+", 
      RowBox[{"68734274048", " ", 
       SuperscriptBox["\[Beta]", "2"]}], "-", 
      RowBox[{"36808611840", " ", 
       SuperscriptBox["\[Beta]", "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", " ", "t"}], "\[Beta]"], "]"}]}]}], ")"}]}]}], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["t", "7"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2", "-", "\[Alpha]"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["t", "2"]}], "+", 
      RowBox[{"1151", " ", 
       SuperscriptBox["\[Beta]", "2"]}], "-", 
      RowBox[{"480", " ", 
       SuperscriptBox["\[Beta]", "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", " ", "t"}], "\[Beta]"], "]"}]}]}], ")"}]}], 
   RowBox[{"45", " ", "\[Pi]", " ", 
    SuperscriptBox["\[Alpha]", "5"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", "\[Alpha]"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2", "-", "\[Alpha]"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"4", "-", "\[Alpha]"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"9133", " ", 
        SuperscriptBox["t", "9"]}], 
       RowBox[{"567567", " ", "\[Pi]"}]], "-", 
      FractionBox[
       RowBox[{"121", " ", 
        SuperscriptBox["t", "8"], " ", "\[Beta]"}], "768"], "-", 
      FractionBox[
       RowBox[{"297851", " ", 
        SuperscriptBox["t", "7"], " ", 
        SuperscriptBox["\[Beta]", "2"]}], 
       RowBox[{"103194", " ", "\[Pi]"}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["t", "7"], " ", 
        SuperscriptBox["\[Beta]", "2"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"2", " ", "t"}], "\[Beta]"], "]"}]}], "\[Pi]"]}], ")"}]}], 
   SuperscriptBox["\[Alpha]", "7"]]}]], "Output",
 CellChangeTimes->{3.9599210684238033`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Assuming", "[", 
  RowBox[{"Assumptions", ",", 
   RowBox[{"FullSimplify", "@", 
    RowBox[{"PowerExpand", "@", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"\[Kappa]", "[", 
        RowBox[{"\[Alpha]", ",", 
         RowBox[{"7", "/", "2"}], ",", "\[Beta]", ",", "t"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "\[Infinity]", ",", "0"}], "}"}]}], "]"}]}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.95992123431686*^9, 3.9599212352380238`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{"282291609600", " ", 
      SqrtBox[
       RowBox[{"2", " ", "\[Pi]"}]], " ", 
      SuperscriptBox["\[Alpha]", "8"]}]], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"39135769600", "+", 
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "223290010384"}], "+", 
          RowBox[{"\[Alpha]", " ", 
           RowBox[{"(", 
            RowBox[{"371946957284", "+", 
             RowBox[{"\[Alpha]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "270123818092"}], "+", 
                RowBox[{"\[Alpha]", " ", 
                 RowBox[{"(", 
                  RowBox[{"92986739321", "+", 
                   RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "13955625649"}], "+", 
                    RowBox[{"611496400", " ", "\[Alpha]"}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["t", 
      RowBox[{"21", "/", "2"}]]}]}], "-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"6642155520", " ", 
      RowBox[{"(", 
       RowBox[{
        SqrtBox[
         RowBox[{"2", " ", "\[Pi]"}]], " ", 
        SuperscriptBox["\[Alpha]", "8"]}], ")"}]}]], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"37973920768", "+", 
         RowBox[{"\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "121908653040"}], "+", 
            RowBox[{"\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{"149523422684", "+", 
               RowBox[{"\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "97936244436"}], "+", 
                  RowBox[{"\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{"37380855671", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7619290815"}], "+", 
                    RowBox[{"593342512", " ", "\[Alpha]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
       "\[Beta]"}], ")"}], " ", 
     SuperscriptBox["t", 
      RowBox[{"19", "/", "2"}]]}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"241650550092800", "+", 
        RowBox[{"\[Alpha]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "539529386999312"}], "+", 
           RowBox[{"\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{"547494485408932", "+", 
              RowBox[{"\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "339964545808556"}], "+", 
                 RowBox[{"\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{"136873621352233", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "33720586687457"}], "+", 
                    RowBox[{"3775789845200", " ", "\[Alpha]"}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Beta]", "2"], " ", 
      SuperscriptBox["t", 
       RowBox[{"17", "/", "2"}]]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2258332876800", " ", 
      SqrtBox[
       RowBox[{"2", " ", "\[Pi]"}]], " ", 
      SuperscriptBox["\[Alpha]", "8"]}], ")"}]}], "-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"1575", " ", 
      SuperscriptBox["\[Alpha]", "8"]}]], 
    RowBox[{"16", " ", 
     RowBox[{"(", 
      RowBox[{
       SqrtBox[
        FractionBox["2", "\[Pi]"]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"13440", "+", 
         RowBox[{"\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "25712"}], "+", 
            RowBox[{"\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{"24132", "+", 
               RowBox[{"\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "14576"}], "+", 
                  RowBox[{"\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{"6033", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1607"}], "+", 
                    RowBox[{"210", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox["\[Beta]", 
        RowBox[{"5", "/", "2"}]]}], ")"}], " ", 
     SuperscriptBox["t", "8"]}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"53137244160", " ", 
      SqrtBox[
       RowBox[{"2", " ", "\[Pi]"}]], " ", 
      SuperscriptBox["\[Alpha]", "8"]}]], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"10452500253696", "+", 
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "16645348929520"}], "+", 
          RowBox[{"\[Alpha]", " ", 
           RowBox[{"(", 
            RowBox[{"13852178439900", "+", 
             RowBox[{"\[Alpha]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "7952414495188"}], "+", 
                RowBox[{"\[Alpha]", " ", 
                 RowBox[{"(", 
                  RowBox[{"3463044609975", "+", 
                   RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1040334308095"}], "+", 
                    RowBox[{"163320316464", " ", "\[Alpha]"}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["\[Beta]", "3"], " ", 
     SuperscriptBox["t", 
      RowBox[{"15", "/", "2"}]]}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"425097953280", " ", 
      SqrtBox[
       RowBox[{"2", " ", "\[Pi]"}]], " ", 
      SuperscriptBox["\[Alpha]", "8"]}]], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"7857907420160", "+", 
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "47148927114736"}], "+", 
          RowBox[{"\[Alpha]", " ", 
           RowBox[{"(", 
            RowBox[{"67412529556060", "+", 
             RowBox[{"\[Alpha]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "45142167153748"}], "+", 
                RowBox[{"\[Alpha]", " ", 
                 RowBox[{"(", 
                  RowBox[{"16853132389015", "+", 
                   RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2946807944671"}], "+", 
                    RowBox[{"122779803440", " ", "\[Alpha]"}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["\[Beta]", "4"], " ", 
     SuperscriptBox["t", 
      RowBox[{"13", "/", "2"}]]}]}], "+", 
   FractionBox[
    RowBox[{"64", " ", 
     SqrtBox[
      FractionBox["2", "\[Pi]"]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"10560", "+", 
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5888"}], "+", 
          RowBox[{"\[Alpha]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "612"}], "+", 
             RowBox[{"\[Alpha]", " ", 
              RowBox[{"(", 
               RowBox[{"1336", "+", 
                RowBox[{"\[Alpha]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "153"}], "+", 
                   RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "368"}], "+", 
                    RowBox[{"165", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["\[Beta]", 
      RowBox[{"9", "/", "2"}]], " ", 
     SuperscriptBox["t", "6"]}], 
    RowBox[{"14175", " ", 
     SuperscriptBox["\[Alpha]", "8"]}]], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"12185353987072", "+", 
          RowBox[{"\[Alpha]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "16090156586960"}], "+", 
             RowBox[{"\[Alpha]", " ", 
              RowBox[{"(", 
               RowBox[{"13878205396628", "+", 
                RowBox[{"\[Alpha]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "8347379925884"}], "+", 
                   RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3469551349157", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1005634786685"}], "+", 
                    RowBox[{"190396156048", " ", "\[Alpha]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox["\[Beta]", "5"]}], ")"}], " ", 
      SuperscriptBox["t", 
       RowBox[{"11", "/", "2"}]]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"65399685120", " ", 
      RowBox[{"(", 
       RowBox[{
        SqrtBox[
         RowBox[{"2", " ", "\[Pi]"}]], " ", 
        SuperscriptBox["\[Alpha]", "8"]}], ")"}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2349698839552", "+", 
          RowBox[{"\[Alpha]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3877490917136"}], "+", 
             RowBox[{"\[Alpha]", " ", 
              RowBox[{"(", 
               RowBox[{"3021262778084", "+", 
                RowBox[{"\[Alpha]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1645210352492"}], "+", 
                   RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"755315694521", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "242343182321"}], "+", 
                    RowBox[{"36714044368", " ", "\[Alpha]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox["\[Beta]", "6"]}], ")"}], " ", 
      SuperscriptBox["t", 
       RowBox[{"9", "/", "2"}]]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"23781703680", " ", 
      RowBox[{"(", 
       RowBox[{
        SqrtBox[
         RowBox[{"2", " ", "\[Pi]"}]], " ", 
        SuperscriptBox["\[Alpha]", "8"]}], ")"}]}], ")"}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"405405", " ", 
      SuperscriptBox["\[Alpha]", "8"]}]], 
    RowBox[{"32", " ", 
     SqrtBox[
      FractionBox["2", "\[Pi]"]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"44160", "+", 
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "373072"}], "+", 
          RowBox[{"\[Alpha]", " ", 
           RowBox[{"(", 
            RowBox[{"395292", "+", 
             RowBox[{"\[Alpha]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "262696"}], "+", 
                RowBox[{"\[Alpha]", " ", 
                 RowBox[{"(", 
                  RowBox[{"98823", "+", 
                   RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "23317"}], "+", 
                    RowBox[{"690", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["\[Beta]", 
      RowBox[{"13", "/", "2"}]], " ", 
     SuperscriptBox["t", "4"]}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"15854469120", " ", 
      SqrtBox[
       RowBox[{"2", " ", "\[Pi]"}]], " ", 
      SuperscriptBox["\[Alpha]", "8"]}]], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3228306848768", "+", 
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4778093749680"}], "+", 
          RowBox[{"\[Alpha]", " ", 
           RowBox[{"(", 
            RowBox[{"3940614497228", "+", 
             RowBox[{"\[Alpha]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2174557765028"}], "+", 
                RowBox[{"\[Alpha]", " ", 
                 RowBox[{"(", 
                  RowBox[{"985153624307", "+", 
                   RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "298630859355"}], "+", 
                    RowBox[{"50442294512", " ", "\[Alpha]"}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["\[Beta]", "7"], " ", 
     SuperscriptBox["t", 
      RowBox[{"7", "/", "2"}]]}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"253671505920", " ", 
      SqrtBox[
       RowBox[{"2", " ", "\[Pi]"}]], " ", 
      SuperscriptBox["\[Alpha]", "8"]}]], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"49296002604032", "+", 
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "64796913178928"}], "+", 
          RowBox[{"\[Alpha]", " ", 
           RowBox[{"(", 
            RowBox[{"47416835437484", "+", 
             RowBox[{"\[Alpha]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "27179911092036"}], "+", 
                RowBox[{"\[Alpha]", " ", 
                 RowBox[{"(", 
                  RowBox[{"11854208859371", "+", 
                   RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4049807073683"}], "+", 
                    RowBox[{"770250040688", " ", "\[Alpha]"}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["\[Beta]", "8"], " ", 
     SuperscriptBox["t", 
      RowBox[{"5", "/", "2"}]]}]}], "-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"6891885", " ", 
      SuperscriptBox["\[Alpha]", "8"]}]], 
    RowBox[{"64", " ", 
     RowBox[{"(", 
      RowBox[{
       SqrtBox[
        FractionBox["2", "\[Pi]"]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"6105536", "+", 
         RowBox[{"\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "11875584"}], "+", 
            RowBox[{"\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{"9636044", "+", 
               RowBox[{"\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "5798352"}], "+", 
                  RowBox[{"\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{"2409011", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "742224"}], "+", 
                    RowBox[{"95399", " ", "\[Alpha]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox["\[Beta]", 
        RowBox[{"17", "/", "2"}]]}], ")"}], " ", 
     SuperscriptBox["t", "2"]}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"461743142681600", "+", 
          RowBox[{"\[Alpha]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "614916475903920"}], "+", 
             RowBox[{"\[Alpha]", " ", 
              RowBox[{"(", 
               RowBox[{"525021931007564", "+", 
                RowBox[{"\[Alpha]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "303428278842660"}], "+", 
                   RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"131255482751891", "+", 
                    RowBox[{"5", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7686455948799"}], "+", 
                    RowBox[{"1442947320880", " ", "\[Alpha]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox["\[Beta]", "9"]}], ")"}], " ", 
      SuperscriptBox["t", 
       RowBox[{"3", "/", "2"}]]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1522029035520", " ", 
      RowBox[{"(", 
       RowBox[{
        SqrtBox[
         RowBox[{"2", " ", "\[Pi]"}]], " ", 
        SuperscriptBox["\[Alpha]", "8"]}], ")"}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"9646181034183680", "+", 
          RowBox[{"\[Alpha]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "13959939582394864"}], "+", 
             RowBox[{"\[Alpha]", " ", 
              RowBox[{"(", 
               RowBox[{"12288979398980444", "+", 
                RowBox[{"\[Alpha]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "7115346024126292"}], "+", 
                   RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3072244849745111", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "872496223899679"}], "+", 
                    RowBox[{"150721578659120", " ", "\[Alpha]"}]}], ")"}]}]}],
                     ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox["\[Beta]", "10"]}], ")"}], " ", 
      SqrtBox["t"]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"30440580710400", " ", 
      RowBox[{"(", 
       RowBox[{
        SqrtBox[
         RowBox[{"2", " ", "\[Pi]"}]], " ", 
        SuperscriptBox["\[Alpha]", "8"]}], ")"}]}], ")"}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"6891885", " ", 
      SuperscriptBox["\[Alpha]", "8"]}]], 
    RowBox[{"16", " ", 
     SqrtBox[
      FractionBox["2", "\[Pi]"]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"53424256", "+", 
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "63774768"}], "+", 
          RowBox[{"\[Alpha]", " ", 
           RowBox[{"(", 
            RowBox[{"52422484", "+", 
             RowBox[{"\[Alpha]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "29058336"}], "+", 
                RowBox[{"\[Alpha]", " ", 
                 RowBox[{"(", 
                  RowBox[{"13105621", "+", 
                   RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3985923"}], "+", 
                    RowBox[{"834754", " ", "\[Alpha]"}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["\[Beta]", 
      RowBox[{"21", "/", "2"}]]}]}], "+", 
   InterpretationBox[
    SqrtBox[
     RowBox[{"O", "[", 
      FractionBox["1", "t"], "]"}]],
    SeriesData[$CellContext`t, 
     DirectedInfinity[1], {}, -21, 1, 2],
    Editable->False]}],
  SeriesData[$CellContext`t, 
   DirectedInfinity[1], {
   Rational[1, 282291609600] (2 Pi)^
     Rational[-1, 2] (-2 + $CellContext`\[Alpha]) $CellContext`\[Alpha]^(-8) (
     39135769600 + $CellContext`\[Alpha] (-223290010384 + $CellContext`\
\[Alpha] (
         371946957284 + $CellContext`\[Alpha] (-270123818092 + $CellContext`\
\[Alpha] (92986739321 + $CellContext`\[Alpha] (-13955625649 + 
               611496400 $CellContext`\[Alpha])))))), 0, 
    Rational[-1, 6642155520] (2 Pi)^
     Rational[-1, 2] (-2 + $CellContext`\[Alpha]) $CellContext`\[Alpha]^(-8) (
     37973920768 + $CellContext`\[Alpha] (-121908653040 + $CellContext`\
\[Alpha] (
         149523422684 + $CellContext`\[Alpha] (-97936244436 + $CellContext`\
\[Alpha] (37380855671 + $CellContext`\[Alpha] (-7619290815 + 
               593342512 $CellContext`\[Alpha])))))) $CellContext`\[Beta], 0, 
    Rational[1, 2258332876800] (2 Pi)^
     Rational[-1, 2] (-2 + $CellContext`\[Alpha]) $CellContext`\[Alpha]^(-8) (
     241650550092800 + $CellContext`\[Alpha] (-539529386999312 + \
$CellContext`\[Alpha] (
         547494485408932 + $CellContext`\[Alpha] (-339964545808556 + \
$CellContext`\[Alpha] (
             136873621352233 + $CellContext`\[Alpha] (-33720586687457 + 
               3775789845200 $CellContext`\[Alpha])))))) \
$CellContext`\[Beta]^2, 
    Rational[-16, 1575] (2/Pi)^
     Rational[1, 2] (-2 + $CellContext`\[Alpha]) $CellContext`\[Alpha]^(-8) (
     13440 + $CellContext`\[Alpha] (-25712 + $CellContext`\[Alpha] (
         24132 + $CellContext`\[Alpha] (-14576 + $CellContext`\[Alpha] (
             6033 + $CellContext`\[Alpha] (-1607 + 
               210 $CellContext`\[Alpha])))))) $CellContext`\[Beta]^
     Rational[5, 2], 
    Rational[1, 53137244160] (2 Pi)^
     Rational[-1, 2] (-2 + $CellContext`\[Alpha]) $CellContext`\[Alpha]^(-8) (
     10452500253696 + $CellContext`\[Alpha] (-16645348929520 + $CellContext`\
\[Alpha] (
         13852178439900 + $CellContext`\[Alpha] (-7952414495188 + \
$CellContext`\[Alpha] (
             3463044609975 + $CellContext`\[Alpha] (-1040334308095 + 
               163320316464 $CellContext`\[Alpha])))))) \
$CellContext`\[Beta]^3, 0, 
    Rational[1, 425097953280] (2 Pi)^
     Rational[-1, 2] (-2 + $CellContext`\[Alpha]) $CellContext`\[Alpha]^(-8) (
     7857907420160 + $CellContext`\[Alpha] (-47148927114736 + $CellContext`\
\[Alpha] (
         67412529556060 + $CellContext`\[Alpha] (-45142167153748 + \
$CellContext`\[Alpha] (
             16853132389015 + $CellContext`\[Alpha] (-2946807944671 + 
               122779803440 $CellContext`\[Alpha])))))) \
$CellContext`\[Beta]^4, 
    Rational[64, 14175] (2/Pi)^
     Rational[1, 2] (-2 + $CellContext`\[Alpha]) $CellContext`\[Alpha]^(-8) (
     10560 + $CellContext`\[Alpha] (-5888 + $CellContext`\[Alpha] (-612 + \
$CellContext`\[Alpha] (
           1336 + $CellContext`\[Alpha] (-153 + $CellContext`\[Alpha] (-368 + 
               165 $CellContext`\[Alpha])))))) $CellContext`\[Beta]^
     Rational[9, 2], 
    Rational[-1, 65399685120] (2 Pi)^
     Rational[-1, 2] (-2 + $CellContext`\[Alpha]) $CellContext`\[Alpha]^(-8) (
     12185353987072 + $CellContext`\[Alpha] (-16090156586960 + $CellContext`\
\[Alpha] (
         13878205396628 + $CellContext`\[Alpha] (-8347379925884 + \
$CellContext`\[Alpha] (
             3469551349157 + $CellContext`\[Alpha] (-1005634786685 + 
               190396156048 $CellContext`\[Alpha])))))) \
$CellContext`\[Beta]^5, 0, 
    Rational[-1, 23781703680] (2 Pi)^
     Rational[-1, 2] (-2 + $CellContext`\[Alpha]) $CellContext`\[Alpha]^(-8) (
     2349698839552 + $CellContext`\[Alpha] (-3877490917136 + $CellContext`\
\[Alpha] (
         3021262778084 + $CellContext`\[Alpha] (-1645210352492 + \
$CellContext`\[Alpha] (
             755315694521 + $CellContext`\[Alpha] (-242343182321 + 
               36714044368 $CellContext`\[Alpha])))))) $CellContext`\[Beta]^6,
     Rational[32, 405405] (2/Pi)^
     Rational[1, 2] (-2 + $CellContext`\[Alpha]) $CellContext`\[Alpha]^(-8) (
     44160 + $CellContext`\[Alpha] (-373072 + $CellContext`\[Alpha] (
         395292 + $CellContext`\[Alpha] (-262696 + $CellContext`\[Alpha] (
             98823 + $CellContext`\[Alpha] (-23317 + 
               690 $CellContext`\[Alpha])))))) $CellContext`\[Beta]^
     Rational[13, 2], 
    Rational[1, 15854469120] (2 Pi)^
     Rational[-1, 2] (-2 + $CellContext`\[Alpha]) $CellContext`\[Alpha]^(-8) (
     3228306848768 + $CellContext`\[Alpha] (-4778093749680 + $CellContext`\
\[Alpha] (
         3940614497228 + $CellContext`\[Alpha] (-2174557765028 + \
$CellContext`\[Alpha] (
             985153624307 + $CellContext`\[Alpha] (-298630859355 + 
               50442294512 $CellContext`\[Alpha])))))) $CellContext`\[Beta]^7,
     0, Rational[1, 253671505920] (2 Pi)^
     Rational[-1, 2] (-2 + $CellContext`\[Alpha]) $CellContext`\[Alpha]^(-8) (
     49296002604032 + $CellContext`\[Alpha] (-64796913178928 + $CellContext`\
\[Alpha] (
         47416835437484 + $CellContext`\[Alpha] (-27179911092036 + \
$CellContext`\[Alpha] (
             11854208859371 + $CellContext`\[Alpha] (-4049807073683 + 
               770250040688 $CellContext`\[Alpha])))))) \
$CellContext`\[Beta]^8, 
    Rational[-64, 6891885] (2/Pi)^
     Rational[1, 2] (-2 + $CellContext`\[Alpha]) $CellContext`\[Alpha]^(-8) (
     6105536 + $CellContext`\[Alpha] (-11875584 + $CellContext`\[Alpha] (
         9636044 + $CellContext`\[Alpha] (-5798352 + $CellContext`\[Alpha] (
             2409011 + $CellContext`\[Alpha] (-742224 + 
               95399 $CellContext`\[Alpha])))))) $CellContext`\[Beta]^
     Rational[17, 2], 
    Rational[-1, 1522029035520] (2 Pi)^
     Rational[-1, 2] (-2 + $CellContext`\[Alpha]) $CellContext`\[Alpha]^(-8) (
     461743142681600 + $CellContext`\[Alpha] (-614916475903920 + \
$CellContext`\[Alpha] (
         525021931007564 + $CellContext`\[Alpha] (-303428278842660 + \
$CellContext`\[Alpha] (131255482751891 + 
             5 $CellContext`\[Alpha] (-7686455948799 + 
               1442947320880 $CellContext`\[Alpha])))))) \
$CellContext`\[Beta]^9, 0, 
    Rational[-1, 30440580710400] (2 Pi)^
     Rational[-1, 2] (-2 + $CellContext`\[Alpha]) $CellContext`\[Alpha]^(-8) (
     9646181034183680 + $CellContext`\[Alpha] (-13959939582394864 + \
$CellContext`\[Alpha] (
         12288979398980444 + $CellContext`\[Alpha] (-7115346024126292 + \
$CellContext`\[Alpha] (
             3072244849745111 + $CellContext`\[Alpha] (-872496223899679 + 
               150721578659120 $CellContext`\[Alpha])))))) $CellContext`\
\[Beta]^10, 
    Rational[16, 6891885] (2/Pi)^
     Rational[1, 2] (-2 + $CellContext`\[Alpha]) $CellContext`\[Alpha]^(-8) (
     53424256 + $CellContext`\[Alpha] (-63774768 + $CellContext`\[Alpha] (
         52422484 + $CellContext`\[Alpha] (-29058336 + $CellContext`\[Alpha] (
             13105621 + $CellContext`\[Alpha] (-3985923 + 
               834754 $CellContext`\[Alpha])))))) $CellContext`\[Beta]^
     Rational[21, 2]}, -21, 1, 2],
  Editable->False]], "Output",
 CellChangeTimes->{3.9599225562761583`*^9, 3.959924609331518*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{"\[Alpha]_", ",", 
    RowBox[{"7", "/", "2"}], ",", "\[Beta]_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{"282291609600", " ", 
      SqrtBox[
       RowBox[{"2", " ", "\[Pi]"}]], " ", 
      SuperscriptBox["\[Alpha]", "8"]}]], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"39135769600", "+", 
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "223290010384"}], "+", 
          RowBox[{"\[Alpha]", " ", 
           RowBox[{"(", 
            RowBox[{"371946957284", "+", 
             RowBox[{"\[Alpha]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "270123818092"}], "+", 
                RowBox[{"\[Alpha]", " ", 
                 RowBox[{"(", 
                  RowBox[{"92986739321", "+", 
                   RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "13955625649"}], "+", 
                    RowBox[{"611496400", " ", "\[Alpha]"}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["t", 
      RowBox[{"21", "/", "2"}]]}]}], "-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"6642155520", " ", 
      RowBox[{"(", 
       RowBox[{
        SqrtBox[
         RowBox[{"2", " ", "\[Pi]"}]], " ", 
        SuperscriptBox["\[Alpha]", "8"]}], ")"}]}]], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"37973920768", "+", 
         RowBox[{"\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "121908653040"}], "+", 
            RowBox[{"\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{"149523422684", "+", 
               RowBox[{"\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "97936244436"}], "+", 
                  RowBox[{"\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{"37380855671", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7619290815"}], "+", 
                    RowBox[{"593342512", " ", "\[Alpha]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
       "\[Beta]"}], ")"}], " ", 
     SuperscriptBox["t", 
      RowBox[{"19", "/", "2"}]]}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"241650550092800", "+", 
        RowBox[{"\[Alpha]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "539529386999312"}], "+", 
           RowBox[{"\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{"547494485408932", "+", 
              RowBox[{"\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "339964545808556"}], "+", 
                 RowBox[{"\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{"136873621352233", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "33720586687457"}], "+", 
                    RowBox[{"3775789845200", " ", "\[Alpha]"}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Beta]", "2"], " ", 
      SuperscriptBox["t", 
       RowBox[{"17", "/", "2"}]]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2258332876800", " ", 
      SqrtBox[
       RowBox[{"2", " ", "\[Pi]"}]], " ", 
      SuperscriptBox["\[Alpha]", "8"]}], ")"}]}], "-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"1575", " ", 
      SuperscriptBox["\[Alpha]", "8"]}]], 
    RowBox[{"16", " ", 
     RowBox[{"(", 
      RowBox[{
       SqrtBox[
        FractionBox["2", "\[Pi]"]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"13440", "+", 
         RowBox[{"\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "25712"}], "+", 
            RowBox[{"\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{"24132", "+", 
               RowBox[{"\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "14576"}], "+", 
                  RowBox[{"\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{"6033", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1607"}], "+", 
                    RowBox[{"210", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox["\[Beta]", 
        RowBox[{"5", "/", "2"}]]}], ")"}], " ", 
     SuperscriptBox["t", "8"]}]}]}]}]], "Input",
 CellChangeTimes->{{3.959924773143323*^9, 3.959924776133787*^9}}],

Cell[BoxData[
 RowBox[{"Assuming", "[", 
  RowBox[{"Assumptions", ",", 
   RowBox[{"decompose", "[", 
    RowBox[{"f", ",", 
     RowBox[{"7", "/", "2"}], ",", "\[Beta]", ",", "t", ",", "\[Alpha]"}], 
    "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.959924790672207*^9, 3.9599247916770267`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"28229160960", " ", 
      SqrtBox[
       RowBox[{"2", " ", "\[Pi]"}]], " ", 
      SuperscriptBox["\[Alpha]", "8"]}]], 
    RowBox[{
     SuperscriptBox["t", "8"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "\[Alpha]"}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", "\[Alpha]"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"4", "-", "\[Alpha]"}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"61149640", " ", 
        SuperscriptBox["t", 
         RowBox[{"5", "/", "2"}]]}], "-", 
       RowBox[{"2521705676", " ", 
        SuperscriptBox["t", 
         RowBox[{"3", "/", "2"}]], " ", "\[Beta]"}], "+", 
       RowBox[{"47197373065", " ", 
        SqrtBox["t"], " ", 
        SuperscriptBox["\[Beta]", "2"]}], "-", 
       RowBox[{"120444420096", " ", 
        SuperscriptBox["\[Beta]", 
         RowBox[{"5", "/", "2"}]]}]}], ")"}]}]}]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["t", "8"], " ", 
    RowBox[{"(", 
     RowBox[{"2", "-", "\[Alpha]"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"8", " ", 
       SuperscriptBox["t", 
        RowBox[{"5", "/", "2"}]]}], "-", 
      RowBox[{"252", " ", 
       SuperscriptBox["t", 
        RowBox[{"3", "/", "2"}]], " ", "\[Beta]"}], "-", 
      RowBox[{"6167", " ", 
       SqrtBox["t"], " ", 
       SuperscriptBox["\[Beta]", "2"]}], "+", 
      RowBox[{"32768", " ", 
       SuperscriptBox["\[Beta]", 
        RowBox[{"5", "/", "2"}]]}]}], ")"}]}], 
   RowBox[{"840", " ", 
    SqrtBox[
     RowBox[{"2", " ", "\[Pi]"}]], " ", 
    SuperscriptBox["\[Alpha]", "5"]}]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["t", "8"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "\[Alpha]"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", "\[Alpha]"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"4", "-", "\[Alpha]"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"38265437192", " ", 
        SuperscriptBox["t", 
         RowBox[{"5", "/", "2"}]]}], "+", 
       RowBox[{"435487934100", " ", 
        SuperscriptBox["t", 
         RowBox[{"3", "/", "2"}]], " ", "\[Beta]"}], "-", 
       RowBox[{"22916260990543", " ", 
        SqrtBox["t"], " ", 
        SuperscriptBox["\[Beta]", "2"]}], "+", 
       RowBox[{"70798377222144", " ", 
        SuperscriptBox["\[Beta]", 
         RowBox[{"5", "/", "2"}]]}]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"2258332876800", " ", 
     SqrtBox[
      RowBox[{"2", " ", "\[Pi]"}]], " ", 
     SuperscriptBox["\[Alpha]", "7"]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["t", "8"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", "\[Alpha]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"4", "-", "\[Alpha]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"64361951752", " ", 
        SuperscriptBox["t", 
         RowBox[{"5", "/", "2"}]]}], "-", 
       RowBox[{"486701235820", " ", 
        SuperscriptBox["t", 
         RowBox[{"3", "/", "2"}]], " ", "\[Beta]"}], "-", 
       RowBox[{"37542514725263", " ", 
        SqrtBox["t"], " ", 
        SuperscriptBox["\[Beta]", "2"]}], "+", 
       RowBox[{"146506298425344", " ", 
        SuperscriptBox["\[Beta]", 
         RowBox[{"5", "/", "2"}]]}]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"2258332876800", " ", 
     SqrtBox[
      RowBox[{"2", " ", "\[Pi]"}]], " ", 
     SuperscriptBox["\[Alpha]", "6"]}], ")"}]}]}]], "Input",
 CellChangeTimes->{3.959948614302696*^9}],

Cell["\<\
These decompose the resolvents and WPVs of given genus and boundaries.\
\>", "Text",
 CellFrame->{{0, 0}, {0, 0.5}},
 CellChangeTimes->{{3.9497238632852182`*^9, 3.9497238901661997`*^9}}],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", "decomposeR", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"decomposeR", "[", 
   RowBox[{"g_", ",", "zs__", ",", "upbeta_"}], "]"}], ":=", 
  RowBox[{"decompose", "[", 
   RowBox[{"R", ",", "g", ",", "zs", ",", "upbeta"}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"decomposeV", "[", 
   RowBox[{"g_", ",", "bs__", ",", "upbeta_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "z", ",", "zlist", ",", "b", ",", "blist", ",", "integrands", ",", 
      RowBox[{"n", "=", 
       RowBox[{"Length", "[", 
        RowBox[{"{", "bs", "}"}], "]"}]}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"zlist", "=", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Unique", "[", "z", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}], "/.", 
       RowBox[{"List", "\[Rule]", "Sequence"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"blist", "=", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Unique", "[", "b", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}], "/.", 
       RowBox[{"List", "\[Rule]", "Sequence"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"integrands", "=", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"-", "2"}], ")"}], "^", "n"}], " ", "#", " ", 
          RowBox[{
           RowBox[{"Times", "[", "zlist", "]"}], "/", 
           RowBox[{"Times", "[", "blist", "]"}]}]}], " ", "&"}], ",", " ", 
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], 
             RowBox[{"#", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "&"}], ")"}], ",", 
          RowBox[{"Transpose", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"basis", "[", 
               RowBox[{"g", ",", "n", ",", "upbeta"}], "]"}], "/", 
              RowBox[{"upbeta", "^", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "g"}], "+", "n", "-", "1"}], ")"}]}]}], ",", 
             RowBox[{"basisRepresentation", "[", 
              RowBox[{"R", ",", "g", ",", "zlist"}], "]"}]}], "}"}], "]"}]}], 
         "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Plus", "@@", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Simplify", "[", 
           RowBox[{"InverseLaplaceTransform", "[", 
            RowBox[{"#", ",", 
             RowBox[{"{", "zlist", "}"}], ",", 
             RowBox[{"{", "blist", "}"}]}], "]"}], "]"}], "/.", 
          RowBox[{"SubsGen", "[", 
           RowBox[{
            RowBox[{"{", "blist", "}"}], ",", 
            RowBox[{"{", "bs", "}"}]}], "]"}]}], "&"}], ",", " ", 
        "integrands"}], "]"}]}]}]}], "\[IndentingNewLine]", "]"}]}]}], "Input",\

 InitializationCell->True,
 CellChangeTimes->{{3.949723885385344*^9, 3.949723885385675*^9}, {
   3.949900618866432*^9, 3.949900657498453*^9}, {3.9499006895607986`*^9, 
   3.949900719125535*^9}, {3.949900808900587*^9, 3.949900966087644*^9}, 
   3.949903422363488*^9, {3.949984597777323*^9, 3.949984605442148*^9}, {
   3.949985321275683*^9, 3.949985367194511*^9}, {3.949985412802743*^9, 
   3.9499854337544317`*^9}}],

Cell["Example:", "Text",
 CellChangeTimes->{{3.94972390732574*^9, 3.949723910123826*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"decomposeR", "[", 
    RowBox[{"g", ",", 
     SubscriptBox["z", "1"], ",", "\[Alpha]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"g", ",", 
     RowBox[{"1", "/", "2"}], ",", 
     RowBox[{"3", "/", "2"}], ",", 
     RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.949723921276238*^9, 3.9497239574414577`*^9}, {
   3.949723994363714*^9, 3.949724006492777*^9}, 3.949724095388398*^9, {
   3.949984662753796*^9, 3.94998466646103*^9}, {3.949992898729969*^9, 
   3.9499928994255867`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", "-", "\[Alpha]"}], 
     RowBox[{"4", " ", "\[Alpha]", " ", 
      SubsuperscriptBox["z", "1", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"5", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "-", "\[Alpha]"}], ")"}], "2"]}], 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       SubsuperscriptBox["z", "1", "5"]}]]}], "-", 
    FractionBox["1", 
     RowBox[{"8", " ", "\[Alpha]", " ", 
      SubsuperscriptBox["z", "1", "5"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"15", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", "\[Alpha]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"4", "-", "\[Alpha]"}], ")"}]}], 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       SubsuperscriptBox["z", "1", "8"]}]]}], "-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"2", "-", "\[Alpha]"}], ")"}]}], 
     RowBox[{
      SuperscriptBox["\[Alpha]", "2"], " ", 
      SubsuperscriptBox["z", "1", "8"]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9497239450521317`*^9, 3.949724021974684*^9, 3.949724096022098*^9, {
   3.9497251590359373`*^9, 3.949725181644012*^9}, 3.949725214128903*^9, {
   3.9499846117857*^9, 3.949984639569803*^9}, 3.949984726900845*^9, 
   3.949984956717267*^9, 3.949985470505546*^9, 3.949992907788875*^9, 
   3.949993717214053*^9, 3.949994262290448*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParallelTable", "[", 
  RowBox[{
   RowBox[{"decomposeV", "[", 
    RowBox[{"g", ",", 
     SubscriptBox["b", "1"], ",", "\[Alpha]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"g", ",", 
     RowBox[{"1", "/", "2"}], ",", 
     RowBox[{"5", "/", "2"}], ",", 
     RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.949903231942889*^9, 3.949903256867795*^9}, {
  3.949903431561318*^9, 3.9499034544668713`*^9}, {3.949985508419737*^9, 
  3.949985512907666*^9}, {3.9499924153988943`*^9, 3.9499924204620533`*^9}, {
  3.949992840377536*^9, 3.9499928416249332`*^9}, {3.959919492531433*^9, 
  3.9599194926445627`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"-", "2"}], "+", "\[Alpha]"}], 
     RowBox[{"2", " ", "\[Alpha]", " ", 
      SubscriptBox["b", "1"]}]]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"5", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], "2"], " ", 
      SubsuperscriptBox["b", "1", "2"]}], 
     RowBox[{"48", " ", 
      SuperscriptBox["\[Alpha]", "2"]}]], "+", 
    FractionBox[
     SubsuperscriptBox["b", "1", "2"], 
     RowBox[{"24", " ", "\[Alpha]"}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "\[Alpha]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
       SubsuperscriptBox["b", "1", "5"]}], 
      RowBox[{"384", " ", 
       SuperscriptBox["\[Alpha]", "3"]}]]}], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], " ", 
      SubsuperscriptBox["b", "1", "5"]}], 
     RowBox[{"180", " ", 
      SuperscriptBox["\[Alpha]", "2"]}]]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"221", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "\[Alpha]"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
      SubsuperscriptBox["b", "1", "8"]}], 
     RowBox[{"9289728", " ", 
      SuperscriptBox["\[Alpha]", "4"]}]], "+", 
    FractionBox[
     RowBox[{"11", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], "2"], " ", 
      SubsuperscriptBox["b", "1", "8"]}], 
     RowBox[{"147456", " ", 
      SuperscriptBox["\[Alpha]", "3"]}]], "+", 
    FractionBox[
     SubsuperscriptBox["b", "1", "8"], 
     RowBox[{"110592", " ", 
      SuperscriptBox["\[Alpha]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"113", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "\[Alpha]"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], "2"], " ", 
       SubsuperscriptBox["b", "1", "11"]}], 
      RowBox[{"1021870080", " ", 
       SuperscriptBox["\[Alpha]", "5"]}]]}], "-", 
    FractionBox[
     RowBox[{"9067", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "\[Alpha]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
      SubsuperscriptBox["b", "1", "11"]}], 
     RowBox[{"15328051200", " ", 
      SuperscriptBox["\[Alpha]", "4"]}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], " ", 
      SubsuperscriptBox["b", "1", "11"]}], 
     RowBox[{"1496880", " ", 
      SuperscriptBox["\[Alpha]", "3"]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.949903238518202*^9, 3.9499032571479263`*^9}, 
   3.949903449652136*^9, 3.949903487220615*^9, 3.949985534101973*^9, 
   3.949992424579938*^9, 3.949992847006003*^9, 3.949993720310409*^9, 
   3.949994267987541*^9, 3.9599195111670713`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"decomposeR", "[", 
  RowBox[{"1", ",", 
   SubscriptBox["z", "1"], ",", 
   SubscriptBox["z", "2"], ",", "\[Alpha]"}], "]"}]], "Input",
 CellChangeTimes->{
  3.94998494444974*^9, {3.949985134410039*^9, 3.9499851539618063`*^9}, {
   3.949985185930162*^9, 3.949985205546096*^9}, {3.949985240353875*^9, 
   3.949985244114786*^9}, {3.949985456858223*^9, 3.949985479018162*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"5", " ", 
     SubsuperscriptBox["z", "1", "4"]}], "+", 
    RowBox[{"3", " ", 
     SubsuperscriptBox["z", "1", "2"], " ", 
     SubsuperscriptBox["z", "2", "2"]}], "+", 
    RowBox[{"5", " ", 
     SubsuperscriptBox["z", "2", "4"]}]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["\[Alpha]", "2"], " ", 
    SubsuperscriptBox["z", "1", "7"], " ", 
    SubsuperscriptBox["z", "2", "7"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2", "-", "\[Alpha]"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"25", " ", 
       SubsuperscriptBox["z", "1", "8"]}], "+", 
      RowBox[{"100", " ", 
       SubsuperscriptBox["z", "1", "7"], " ", 
       SubscriptBox["z", "2"]}], "+", 
      RowBox[{"165", " ", 
       SubsuperscriptBox["z", "1", "6"], " ", 
       SubsuperscriptBox["z", "2", "2"]}], "+", 
      RowBox[{"176", " ", 
       SubsuperscriptBox["z", "1", "5"], " ", 
       SubsuperscriptBox["z", "2", "3"]}], "+", 
      RowBox[{"184", " ", 
       SubsuperscriptBox["z", "1", "4"], " ", 
       SubsuperscriptBox["z", "2", "4"]}], "+", 
      RowBox[{"176", " ", 
       SubsuperscriptBox["z", "1", "3"], " ", 
       SubsuperscriptBox["z", "2", "5"]}], "+", 
      RowBox[{"165", " ", 
       SubsuperscriptBox["z", "1", "2"], " ", 
       SubsuperscriptBox["z", "2", "6"]}], "+", 
      RowBox[{"100", " ", 
       SubscriptBox["z", "1"], " ", 
       SubsuperscriptBox["z", "2", "7"]}], "+", 
      RowBox[{"25", " ", 
       SubsuperscriptBox["z", "2", "8"]}]}], ")"}]}], 
   RowBox[{"16", " ", 
    SuperscriptBox["\[Alpha]", "3"], " ", 
    SubsuperscriptBox["z", "1", "7"], " ", 
    SubsuperscriptBox["z", "2", "7"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["z", "1"], "+", 
       SubscriptBox["z", "2"]}], ")"}], "4"]}]]}]], "Output",
 CellChangeTimes->{{3.9499851380446777`*^9, 3.9499852151833687`*^9}, 
   3.949985245628674*^9, 3.949985280840879*^9, {3.949985330342347*^9, 
   3.949985348176361*^9}, {3.949985419471879*^9, 3.949985487764954*^9}, 
   3.9499937317223473`*^9, 3.949994276698007*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"decomposeV", "[", 
  RowBox[{"1", ",", 
   SubscriptBox["b", "1"], ",", 
   SubscriptBox["b", "2"], ",", "\[Alpha]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9499924347666473`*^9, 3.949992438286159*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox["b", "1", "2"], "+", 
      SubsuperscriptBox["b", "2", "2"]}], ")"}], "2"], 
   RowBox[{"48", " ", 
    SuperscriptBox["\[Alpha]", "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"5", " ", 
       SubsuperscriptBox["b", "1", "4"]}], "+", 
      RowBox[{"10", " ", 
       SubsuperscriptBox["b", "1", "2"], " ", 
       SubsuperscriptBox["b", "2", "2"]}], "+", 
      RowBox[{"8", " ", 
       SubscriptBox["b", "1"], " ", 
       SubsuperscriptBox["b", "2", "3"]}], "+", 
      SubsuperscriptBox["b", "2", "4"], "-", 
      RowBox[{"4", " ", 
       RowBox[{"HeavisideTheta", "[", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["b", "1"]}], "+", 
         SubscriptBox["b", "2"]}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["b", "1"], "-", 
          SubscriptBox["b", "2"]}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["b", "1"], "+", 
         SubscriptBox["b", "2"]}], ")"}]}]}], ")"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox["\[Alpha]", "3"]}]]}]], "Output",
 CellChangeTimes->{3.949992447465168*^9, 3.949993741677046*^9, 
  3.94999428510427*^9}]
}, Open  ]],

Cell["\<\
From this one can find the contributions to the respective Heaviside Thetat \
easiest by just assuming the respective condition and finding the \
coefficients by simplifying.\
\>", "Text",
 CellChangeTimes->{{3.949993039449621*^9, 3.949993081737955*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{
    SubscriptBox["b", "1"], ">", 
    SubscriptBox["b", "2"]}], ",", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"5", " ", 
      SubsuperscriptBox["b", "1", "4"]}], "+", 
     RowBox[{"10", " ", 
      SubsuperscriptBox["b", "1", "2"], " ", 
      SubsuperscriptBox["b", "2", "2"]}], "+", 
     RowBox[{"8", " ", 
      SubscriptBox["b", "1"], " ", 
      SubsuperscriptBox["b", "2", "3"]}], "+", 
     SubsuperscriptBox["b", "2", "4"], "-", 
     RowBox[{"4", " ", 
      RowBox[{"HeavisideTheta", "[", 
       RowBox[{
        RowBox[{"-", 
         SubscriptBox["b", "1"]}], "+", 
        SubscriptBox["b", "2"]}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["b", "1"], "-", 
         SubscriptBox["b", "2"]}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["b", "1"], "+", 
        SubscriptBox["b", "2"]}], ")"}]}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.949992457950253*^9, 3.94999248986244*^9}, {
  3.949992529263982*^9, 3.9499925687997417`*^9}, {3.9499929860430527`*^9, 
  3.949993026923149*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"5", " ", 
   SubsuperscriptBox["b", "1", "4"]}], "+", 
  RowBox[{"10", " ", 
   SubsuperscriptBox["b", "1", "2"], " ", 
   SubsuperscriptBox["b", "2", "2"]}], "+", 
  RowBox[{"8", " ", 
   SubscriptBox["b", "1"], " ", 
   SubsuperscriptBox["b", "2", "3"]}], "+", 
  SubsuperscriptBox["b", "2", "4"]}]], "Output",
 CellChangeTimes->{3.949993028541353*^9, 3.9499942851439734`*^9}]
}, Open  ]]
},
WindowSize->{2498, 1371},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"10.3 for Linux x86 (64-bit) (December 10, 2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 131, 1, 32, "Text"],
Cell[692, 23, 440, 9, 77, "Input",
 InitializationCell->True],
Cell[1135, 34, 245, 4, 43, "Text"],
Cell[1383, 40, 188, 4, 40, "Text"],
Cell[1574, 46, 571, 17, 32, "Input",
 InitializationCell->True],
Cell[2148, 65, 92, 1, 32, "Text"],
Cell[CellGroupData[{
Cell[2265, 70, 267, 7, 32, "Input"],
Cell[2535, 79, 239, 6, 32, "Output"]
}, Open  ]],
Cell[2789, 88, 191, 3, 40, "Text"],
Cell[2983, 93, 431, 10, 32, "Input",
 InitializationCell->True],
Cell[3417, 105, 89, 1, 32, "Text"],
Cell[CellGroupData[{
Cell[3531, 110, 157, 3, 32, "Input"],
Cell[3691, 115, 151, 3, 32, "Output"]
}, Open  ]],
Cell[3857, 121, 373, 8, 64, "Text"],
Cell[CellGroupData[{
Cell[4255, 133, 293, 7, 32, "Input"],
Cell[4551, 142, 1038, 30, 60, "Output"]
}, Open  ]],
Cell[5604, 175, 186, 4, 43, "Text"],
Cell[5793, 181, 1924, 54, 121, "Input",
 InitializationCell->True],
Cell[7720, 237, 92, 1, 32, "Text"],
Cell[CellGroupData[{
Cell[7837, 242, 315, 7, 32, "Input"],
Cell[8155, 251, 1728, 54, 56, "Output"]
}, Open  ]],
Cell[9898, 308, 155, 2, 43, "Text"],
Cell[10056, 312, 486, 15, 32, "Input",
 InitializationCell->True],
Cell[10545, 329, 319, 6, 43, "Text"],
Cell[10867, 337, 2055, 57, 55, "Input",
 InitializationCell->True],
Cell[12925, 396, 90, 1, 32, "Text"],
Cell[CellGroupData[{
Cell[13040, 401, 481, 9, 32, "Input"],
Cell[13524, 412, 2419, 76, 79, "Output"]
}, Open  ]],
Cell[15958, 491, 160, 2, 43, "Text"],
Cell[16121, 495, 1117, 31, 55, "Input",
 InitializationCell->True],
Cell[17241, 528, 89, 1, 32, "Text"],
Cell[CellGroupData[{
Cell[17355, 533, 256, 5, 32, "Input"],
Cell[17614, 540, 1321, 46, 112, "Output"]
}, Open  ]],
Cell[18950, 589, 314, 6, 64, "Text"],
Cell[CellGroupData[{
Cell[19289, 599, 231, 6, 32, "Input",
 InitializationCell->True],
Cell[19523, 607, 306, 6, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19866, 618, 513, 13, 32, "Input"],
Cell[20382, 633, 2698, 89, 92, "Output"]
}, Open  ]],
Cell[23095, 725, 263, 6, 43, "Text"],
Cell[23361, 733, 193, 4, 40, "Text"],
Cell[23557, 739, 734, 22, 55, "Input",
 InitializationCell->True],
Cell[24294, 763, 311, 6, 61, "Text"],
Cell[24608, 771, 1332, 36, 121, "Input",
 InitializationCell->True],
Cell[25943, 809, 90, 1, 32, "Text"],
Cell[CellGroupData[{
Cell[26058, 814, 325, 5, 32, "Input"],
Cell[26386, 821, 513, 16, 51, "Output"]
}, Open  ]],
Cell[26914, 840, 306, 6, 61, "Text"],
Cell[27223, 848, 1519, 46, 121, "Input",
 InitializationCell->True],
Cell[28745, 896, 89, 1, 32, "Text"],
Cell[CellGroupData[{
Cell[28859, 901, 451, 12, 32, "Input"],
Cell[29313, 915, 3713, 113, 214, "Output"]
}, Open  ]],
Cell[33041, 1031, 211, 5, 40, "Text"],
Cell[33255, 1038, 1020, 30, 99, "Input",
 InitializationCell->True],
Cell[34278, 1070, 169, 2, 40, "Text"],
Cell[34450, 1074, 667, 19, 77, "Input",
 InitializationCell->True],
Cell[35120, 1095, 288, 6, 61, "Text"],
Cell[35411, 1103, 1186, 34, 121, "Input",
 InitializationCell->True],
Cell[36600, 1139, 121, 2, 32, "Text"],
Cell[CellGroupData[{
Cell[36746, 1145, 535, 14, 32, "Input"],
Cell[37284, 1161, 3028, 90, 126, "Output"]
}, Open  ]],
Cell[40327, 1254, 92, 1, 32, "Input"],
Cell[40422, 1257, 866, 24, 74, "Input"],
Cell[CellGroupData[{
Cell[41313, 1285, 490, 9, 32, "Input"],
Cell[41806, 1296, 1412, 43, 68, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43255, 1344, 507, 13, 32, "Input"],
Cell[43765, 1359, 6914, 205, 382, "Output"]
}, Open  ]],
Cell[50694, 1567, 1459, 45, 157, "Input"],
Cell[CellGroupData[{
Cell[52178, 1616, 298, 7, 32, "Input"],
Cell[52479, 1625, 1134, 39, 84, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[53650, 1669, 485, 13, 32, "Input"],
Cell[54138, 1684, 7866, 220, 373, "Output"]
}, Open  ]],
Cell[62019, 1907, 1799, 55, 164, "Input"],
Cell[CellGroupData[{
Cell[63843, 1966, 270, 6, 32, "Input"],
Cell[64116, 1974, 1534, 47, 83, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65687, 2026, 505, 13, 32, "Input"],
Cell[66195, 2041, 15281, 420, 869, "Output"]
}, Open  ]],
Cell[81491, 2464, 2885, 89, 250, "Input"],
Cell[CellGroupData[{
Cell[84401, 2557, 294, 7, 32, "Input"],
Cell[84698, 2566, 2121, 69, 190, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[86856, 2640, 483, 13, 32, "Input"],
Cell[87342, 2655, 16740, 446, 813, "Output"]
}, Open  ]],
Cell[104097, 3104, 3584, 106, 364, "Input"],
Cell[CellGroupData[{
Cell[107706, 3214, 272, 6, 32, "Input"],
Cell[107981, 3222, 2841, 86, 234, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[110859, 3313, 506, 13, 32, "Input"],
Cell[111368, 3328, 28183, 727, 1483, "Output"]
}, Open  ]],
Cell[139566, 4058, 5391, 152, 838, "Input"],
Cell[144960, 4212, 298, 7, 32, "Input"],
Cell[145261, 4221, 3781, 116, 375, InheritFromParent],
Cell[149045, 4339, 196, 4, 40, "Text"],
Cell[149244, 4345, 3552, 93, 319, "Input",
 InitializationCell->True],
Cell[152799, 4440, 89, 1, 32, "Text"],
Cell[CellGroupData[{
Cell[152913, 4445, 574, 14, 32, "Input"],
Cell[153490, 4461, 1620, 46, 57, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[155147, 4512, 659, 15, 32, "Input"],
Cell[155809, 4529, 3810, 118, 150, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[159656, 4652, 397, 8, 32, "Input"],
Cell[160056, 4662, 2181, 59, 60, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[162274, 4726, 227, 5, 32, "Input"],
Cell[162504, 4733, 1440, 45, 56, "Output"]
}, Open  ]],
Cell[163959, 4781, 264, 5, 32, "Text"],
Cell[CellGroupData[{
Cell[164248, 4790, 1172, 34, 37, "Input"],
Cell[165423, 4826, 413, 11, 34, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

